A Faber--Krahn theorem for distance graphs on the integers

Let $D$ be a finite set of positive integers with $|D|\ge2$ and $\gcd(D)=1$, let $\omega_k>0$ for $k\in D$, and consider the random walk on $\mathbb{Z}$ whose steps $\pm k$ ($k\in D$) have probabilities proportional to $\omega_k$. For a set $S\subseteq\mathbb{Z}$ that is bounded below and contains a half-line, the nonnegative function that vanishes off $S$, is harmonic on $S$ and differs from the identity by a bounded function satisfies $h_S(i)=i+\beta(S)+o(1)$ as $i\to\infty$; we call $\beta(S)$ the offset of $S$. In this paper, we prove that among the sets that contain $[N,\infty)$ and have a prescribed number of elements below $N$, the half-line has the largest offset, uniquely and with an explicit gap. We apply this to the weighted distance graph $G(\mathbb{Z},\omega)$, in which $i$ and $j$ are joined by an edge of weight $\omega_{|i-j|}$ whenever $|i-j|\in D$. For every sufficiently large $m$, the block $\{0,1,\dots,m-1\}$ is, up to translation, the unique $m$-element set whose induced subgraph has the largest spectral radius, or equivalently the smallest first Dirichlet eigenvalue; this is a Faber--Krahn theorem for $G(\mathbb{Z},\omega)$. For the unweighted distance graphs with $D=\{2,3\}$, $\{2,3,4\}$ and $\{3,4,5\}$, a computer-assisted proof shows that the block is extremal for every $m\ge7$, $8$ and $10$, respectively, uniquely except for $D=\{3,4,5\}$ and $m=10$, where one other set, up to reflection, induces an isomorphic graph.

==> anc/README.md <==
# Code and logs: "A Faber–Krahn theorem for distance graphs on the integers"

This archive contains the code and output logs for the computer-assisted part of the paper, Theorem 1.1(2): the exact thresholds 7, 8, 10 for the unweighted distance graphs with D = {2,3}, {2,3,4}, {3,4,5}. Theorem 1.1(1) and Theorem 1.2 do not use any computation.

## Requirements

Python 3 with numpy, scipy and python-flint (Arb ball arithmetic). The logs were produced with Python 3.13, numpy 2.5, scipy 1.18 and python-flint 0.9. Run every script from the `code/` directory. D is passed as a Python list, for example `"[3,4,5]"`. The function `step2_exact` in `pipe.py` contains a branch for max(D) >= 6 that imports a module `nusolve` not included here; this branch is never executed for the three sets of the paper.

## How certificates are made

- **Spectral radii.** These are enclosed by the Collatz–Wielandt inequalities min_i (Av)_i/v_i <= rho <= max_i (Av)_i/v_i, using a positive integer vector v (a rounded Perron vector). The inequalities are checked in exact integer arithmetic. The enumerations for {3,4,5} are the one exception: `fastcert.py` uses floating-point vectors and adds a rigorous bound on the rounding error of each residual.
- **Harmonic measures, resolvents and half-line functions.** These are computed in Arb ball arithmetic (`hl.py`, `union.py`, `quant.py`). For a resolvent, positivity of the computed column certifies nu > rho(A_Y).
- **Linear-programming weights (Lemma 3.13(1)).** The LP is solved in floating point. The weights are then rationalized, and the inequalities are re-checked in exact rational arithmetic.

## Map from the paper to the code

### Section 3.2 and Table 1

**Lemma 3.8(3): block gap c_B**
- 2b <= n <= 301: run `python3 cert_blockgap.py`. Log: `logs/blockgap.txt`.
- n >= 301, plus the enclosures of g_empty, r and J_c: run `python3 cert_quant.py 200` (a cover of [0, pi/290] by 200 balls, as in the paper). Log: `logs/quant.txt`. A finer cover (the default, 5600 balls) gives slightly tighter enclosures and the same conclusions.

c_B is the minimum of the two lines in the logs:

| D | n <= 301 | n >= 301 | c_B |
|---|---|---|---|
| {2,3} | 84.54 | 79.78 | 79.78 |
| {2,3,4} | 194.51 | 177.03 | 177.03 |
| {3,4,5} | 325.32 | 302.71 | 302.71 |

### Section 3.4 and Tables 2–3

**Proposition 3.14: satellite sets**
- 2b+2 <= m <= 300: run `python3 cert_sat.py`. Log: `logs/satellite_small_m.txt`.
- m >= 301: run `python3 cert_quant.py 200` (H_lo, main term, error terms of Table 2). Log: `logs/quant.txt`.

**Hole bound h(K)**
- Run `python3 maxholes.py "[2,3]" 15,16,28,29,36,37,38,53,69` (and similarly for the other sets). Log: `logs/maxholes.txt`.
- The first number of each triple is h(K).
- The dynamic program runs over max(1000, (K+1)2^b) positions, which suffices by the argument in Section 3.4: apart from the all-in pattern, a path repeats no state between two steps of positive cost.

**Lemma 3.13(1): LP weights c_r**
- {2,3}:
  - Run `python3 cfg.py "[2,3]"`. Log: `logs/cfg23.txt`.
  - Run `python3 cfg_exact.py "[2,3]" "{1:'1/2',2:'1/2'}"`. Log: `logs/cfg23_exact.txt`.
- {2,3,4}:
  - Run `python3 cfg.py "[2,3,4]"`. Log: `logs/cfg24.txt`.
  - Run `python3 cfg_exact.py "[2,3,4]" "{1:'1/2',2:'7/12',3:'1/2'}"`. Log: `logs/cfg24_exact.txt`.
- {3,4,5}:
  - Run `python3 cfgpar.py`. Log: `logs/cfg35.txt`.
  - Run `python3 cfgex35.py`. Log: `logs/cfg35_exact.txt`.

**Theorem 1.1(2), base and small m (m_0 <= m <= M_e)**
- {2,3}: run `python3 enum_cert.py "[2,3]" 7 41`. Log: `logs/enum23.txt`.
- {2,3,4}: run `python3 enum_cert.py "[2,3,4]" 8 71`. Log: `logs/enum24.txt`.
- {3,4,5}: run `python3 enum3.py "[3,4,5]" 10 67`. Log: `logs/enum35.txt`.

**Theorem 1.1(2), middle range (per m)**
- {2,3}: run `python3 pipe.py "[2,3]" 27 320`. Log: `logs/middle23.txt`.
- {2,3,4}: run `python3 pipe.py "[2,3,4]" 41 470`. Log: `logs/middle24.txt`.
- {3,4,5}: run `python3 pipe.py "[3,4,5]" 68 520`. Log: `logs/middle35.txt`.

**Theorem 1.1(2), large m (m >= M_u)**
- {2,3}: run `python3 uniform.py "[2,3]" 300 5`. Log: `logs/uniform23.txt`.
- {2,3,4}: run `python3 uniform.py "[2,3,4]" 400 10`. Log: `logs/uniform24.txt`.
- {3,4,5}: run `python3 uniform.py "[3,4,5]" 500 10`. Log: `logs/uniform35.txt`.

**Exceptional depth j = 2 for {3,4,5}, m >= 500**
- Run `python3 exc35_large.py`. Log: `logs/exceptional35_large.txt`.

## Reading the logs

**Enumeration logs.** For each m, a log line gives:
- K, the boundary budget floor(K_inc(m)). The base case uses K = 10^6, which means no restriction.
- The number of candidate sets.
- The number of disconnected candidates, which are discarded.
- The list of candidates not certified to have rho < rho(B_m). This list must be empty.

The {3,4,5} log records each uncertified set by its list of holes. For m = 10 its `bad` list is [[8], [2]]. These are the sets [0,10]\{8} and [0,10]\{2}, which induce graphs isomorphic to B_10.

**Middle-range logs (one JSON line per m).**
- `F2`: the depths d >= 2 where Lemma 3.13(1) fails.
- `F3`: the depths still not excluded after Lemma 3.13(2). These are tried with Lambda in {5, 10, 20, 40}, and for {3,4,5} with the variant at j = 2 (`step3e.py`).
- `fam`: the direct comparison of the 15 sets with holes at depths in {1,2} at each end, used for {3,4,5} and 68 <= m <= 110. Its `bad` list must be empty.

The proof needs F3 = [] for every m in the stated range.

The middle-range logs for {2,3} and {2,3,4} also contain lines below the stated range, where F3 is not yet empty. Those m are covered by the enumeration.

**Uniform logs.** Each has two lines:
- The first line lists the depths `F2u` where the uniform form of Lemma 3.13(1) fails. `midfail` must be empty, and `tail_ok` must be True.
- The second line shows Lemma 3.13(2) with the uniform bound for each of these depths.

For {3,4,5} the depth 2 shows False on the second line. That depth is handled by `exc35_large.py`, which certifies both patterns P = [0] and P = [0,1] with Lambda = 20.

## Running times

The logs record cumulative elapsed times.

- `enum3.py` for {3,4,5}: about 30 minutes.
- `enum_cert.py` for {2,3,4}: about 8 minutes.
- `pipe.py`: about 4 minutes for {3,4,5} and under a minute for the other sets.
- Everything else: from seconds to a few minutes; `cfg_exact.py` and `cfgex35.py` take the longest of these.


==> anc/code/cert_blockgap.py <==
import numpy as np
from fractions import Fraction
def cw_bounds(n,D):
    A=np.isin(np.abs(np.arange(n)[:,None]-np.arange(n)[None,:]),D).astype(float)
    w,V=np.linalg.eigh(A); v=np.abs(V[:,-1]); Vi=[int(round(x*2**62)) for x in v]
    assert min(Vi)>0
    lo=hi=None
    for i in range(n):
        s=sum(Vi[i+k] for k in D if i+k<n)+sum(Vi[i-k] for k in D if i-k>=0)
        q=Fraction(s,Vi[i]); lo=q if lo is None or q<lo else lo; hi=q if hi is None or q>hi else hi
    return lo,hi
for D in ([2,3],[2,3,4],[3,4,5]):
    b=max(D); best=None; arg=None
    prev=cw_bounds(2*b-1,D)
    for n in range(2*b,302):
        cur=cw_bounds(n,D)
        g=(cur[0]-prev[1])*n**3
        if best is None or g<best: best,arg=g,n
        prev=cur
    print(f"D={D}: min over 2b<=n<=301 of n^3(rho_n - rho_(n-1)) >= {float(best):.2f} (at n={arg})")


==> anc/code/cert_quant.py <==
import sys, time, math
from fractions import Fraction
import numpy as np
from flint import arb, ctx
from quant import gen_eig
ctx.prec=200
PI=arb.pi()
def cover(K):
    tmax=PI/290; w=tmax/K
    return tmax,[arb(((i+0.5)*w).mid(), (w/2*1.0001).mid()) for i in range(K)]
def scan(D, pats, K, J0max=40):
    tmax,balls=cover(K)
    agg={}
    for P in pats:
        agg[tuple(P)]=dict(glo=None,ghi=None,csum=arb(0),r=arb(0),psilo={})
    Hlo=None
    for t in balls:
        res={}
        for P in pats:
            e=gen_eig(P,D,t); res[tuple(P)]=e; a=agg[tuple(P)]
            gl,gh=e['g'].lower(),e['g'].upper()
            a['glo']=gl if a['glo'] is None else min(a['glo'],gl)
            a['ghi']=gh if a['ghi'] is None else max(a['ghi'],gh)
            a['csum']=max(a['csum'],e['csum'].upper()); a['r']=max(a['r'],e['r'].upper())
            for j in sorted(set(P)|set(range(0,J0max))):
                v=e['psi'](j).lower()
                a['psilo'][j]=v if j not in a['psilo'] else min(a['psilo'][j],v)
        if len(pats)==2:
            g0=res[()]['g']; gs=res[(-2,)]['g']
            X=(g0-gs)/(1+t*t*g0*gs)
            assert X.upper()<0
            h=1+X.lower()
            Hlo=h if Hlo is None else min(Hlo,h)
    return tmax,agg,Hlo
def J0_of(csum,r,b):
    for J in range(1,10000):
        if (2/PI*J).lower() > 2*csum*r**(J+b): return J
def report(D,K):
    t0=time.time(); b=max(D); nD=len(D); S2=sum(k*k for k in D)
    sat = D in ([2,3],[2,3,4],[3,4,5])
    pats=[[],[-2]] if sat else [[]]
    tmax,agg,Hlo=scan(D,pats,K)
    g0lo,g0hi=agg[()]['glo'],agg[()]['ghi']
    gmax=max(a['ghi'] for a in agg.values()); csum=max(a['csum'] for a in agg.values()); r=max(a['r'] for a in agg.values())
    assert g0lo>0 and all(a['glo']>0 for a in agg.values())
    J0=J0_of(csum,r,b)
    assert J0<=40, J0
    fac=1+tmax*gmax
    # positivity and u_lo
    tiny=(fac*csum*r**(148+b)).upper()
    ulo=None; pos=True
    for P,a in agg.items():
        for j,v in a['psilo'].items():
            if j<J0 or j in P:
                pos = pos and (v>tiny)
            if j in P or 0<=j<b:
                ulo=v if ulo is None else min(ulo,v)
    ulo=ulo-tiny
    E=lambda e: (2*nD*fac*csum*r**(e+1+b)/ulo).upper()
    out=f"D={D}: g0 in [{float(g0lo):.6f},{float(g0hi):.6f}]  r<={float(r):.4f}  Csum<={float(csum):.2f}  J0={J0}  positivity {pos}  u_lo>={float(ulo):.3f}"
    # block gap for n>=301
    cB_large = (2*PI*S2*(arb(301)/(300+2*g0hi))**3).lower() - (arb(301)**3*2*E(299)).upper()
    out+=f"\n    block gap n>=301: n^3(rho_n-rho_(n-1)) >= {float(cB_large):.2f}   (needs 2*dg0={float(2*(g0hi-g0lo)):.2e} < 1/2)"
    ok_c = 2*(g0hi-g0lo) < 0.5
    if sat:
        okS = 2*(g0hi-g0lo) < Hlo/2
        gapS=(2*PI*S2*Hlo/(300+2*g0hi)**3).lower()
        errS=(E(300)+E(298)).upper()
        out+=f"\n    H/theta>={float(Hlo):.4f}; satellite m>=301: rho_B-rho_sat >= {float(gapS):.3e} - {float(errS):.1e}  -> {'certified' if (okS and gapS>errS and pos) else 'FAILED'}"
    out+=f"   [{time.time()-t0:.0f}s]"
    print(out, flush=True)
    return float(cB_large) if ok_c else None
K=int(sys.argv[1]) if len(sys.argv)>1 else 5600
for D in ([2,3],[2,3,4],[3,4,5]):
    report(D,K)


==> anc/code/cert_sat.py <==
import numpy as np, time
from fractions import Fraction
def adj_list(S,D):
    pos={s:i for i,s in enumerate(S)}
    return [[pos[s+k] for k in D if s+k in pos]+[pos[s-k] for k in D if s-k in pos] for s in S]
def perron(S,D):
    S=np.array(S); A=np.isin(np.abs(S[:,None]-S[None,:]),D).astype(float)
    w,V=np.linalg.eigh(A); v=np.abs(V[:,-1]); return w[-1], v
def cw(S,D,v,lam,upper):
    """Collatz-Wielandt check in exact integer arithmetic. upper=True: certify (Av)_i < lam v_i for all i -> rho<lam.
    upper=False: certify (Av)_i >= lam v_i for all i -> rho>=lam."""
    V=[int(round(x*2**62)) for x in v]
    if min(V)<=0: return False
    nb=adj_list(S,D); num,den=lam.numerator,lam.denominator
    for i,N in enumerate(nb):
        s=sum(V[j] for j in N)*den; t=num*V[i]
        if upper and not s<t: return False
        if (not upper) and not s>=t: return False
    return True
if __name__=="__main__":
    fails=[]; t0=time.time()
    for D in ([2,3],[2,3,4],[3,4,5]):
        b=max(D); cnt=0; mingap=float("inf")
        for m in range(2*b+2,301):
            B=list(range(m)); S1=[0]+list(range(2,m+1)); S2=[0]+list(range(2,m))+[m+1]
            rB,vB=perron(B,D); r1,v1=perron(S1,D); r2,v2=perron(S2,D)
            lam=Fraction((rB+max(r1,r2))/2)
            ok = cw(B,D,vB,lam,False) and cw(S1,D,v1,lam,True) and cw(S2,D,v2,lam,True)
            mingap=min(mingap,(rB-max(r1,r2))*m**3)
            if ok: cnt+=1
            else: fails.append((D,m))
        print(f"D={D}: certified m in [{2*b+2},300]: {cnt}/{301-2*b-2};  min (rho_B - rho_sat)*m^3 = {mingap:.3f}", flush=True)
    print("failures:",fails, f" time {time.time()-t0:.0f}s")
    

==> anc/code/cfg.py <==
"""Local configurations around a hole w (window [w-2b, w+2b]) and 1-step lower-bound coefficient vectors.
For each config C (membership of window points), holes z in window, r in T=S cap (w,w+b):
  Pi(z) >= sum_r t_r c[z][r],  c[z][r] = [|r-z| in D] + (1/(2|D|)) #{y in S-T in window: |y-z| in D, |r-y| in D}.
We compute cbar(C) = max over mixtures alpha of min_r sum_z alpha_z c[z][r]/q_r  (q = reference shape), via LP."""
import itertools, numpy as np, sys
from scipy.optimize import linprog
def interior_gap(S,W,b):
    """True if a run of >=b consecutive non-members lies strictly between two members (within window)"""
    mem=sorted(p for p in W if p in S)
    return any(mem[i+1]-mem[i]>b for i in range(len(mem)-1))
def configs(D):
    b=max(D); W=range(-2*b,2*b+1)
    pts=[p for p in W if p!=0]
    for bits in itertools.product((0,1),repeat=len(pts)):
        S={p for p,v in zip(pts,bits) if v}
        # no b consecutive gaps in window (0 is a gap)
        if interior_gap(S,W,b): continue
        T=[r for r in range(1,b) if r in S]
        if not T: continue
        yield S,T
def coeffs(D,S,T):
    b=max(D); n=len(D); Ds=set(D)
    holes=[z for z in range(-2*b,2*b+1) if z not in S]
    C={}
    for z in holes:
        row={}
        for r in range(1,b):
            if r not in S: continue
            c=1.0 if abs(r-z) in Ds else 0.0
            cnt=sum(1 for y in S if y not in T and abs(y-z) in Ds and abs(r-y) in Ds)
            row[r]=c+cnt/(2*n)
        C[z]=row
    return C
def cbar(D,S,T,q):
    """max_alpha min_r sum_z alpha_z c[z][r]/q[r]  -> value and the per-r vector"""
    C=coeffs(D,S,T); Z=list(C); R=T
    # variables alpha_z (>=0, sum 1), s ; maximize s s.t. sum_z alpha_z c[z][r]/q[r] >= s
    nz=len(Z); cobj=np.zeros(nz+1); cobj[-1]=-1
    A=[]; bb=[]
    for r in R:
        row=[-C[z][r]/q[r] for z in Z]+[1.0]; A.append(row); bb.append(0.0)
    res=linprog(cobj,A_ub=A,b_ub=bb,A_eq=[[1.0]*nz+[0.0]],b_eq=[1.0],bounds=[(0,None)]*nz+[(None,None)])
    al=res.x[:nz]
    vec={r:sum(al[i]*C[z][r] for i,z in enumerate(Z)) for r in R}
    return res.x[-1], vec
if __name__=="__main__":
    D=eval(sys.argv[1]); b=max(D)
    q={r:1.0 for r in range(1,b)}
    worst=None; cnt=0; cw={r:1e9 for r in range(1,b)}
    for S,T in configs(D):
        cnt+=1
        v,vec=cbar(D,S,T,q)
        for r in T: cw[r]=min(cw[r],vec[r])
        if worst is None or v<worst[0]: worst=(v,sorted(S),T,vec)
    print(D,"configs",cnt,"worst",worst,"componentwise min",cw)


==> anc/code/cfg_exact.py <==
"""Exact rational verification of the configuration coefficients cw (Step 2)."""
import sys, numpy as np
from fractions import Fraction as F
from scipy.optimize import linprog
from cfg import configs
def coeffsF(D,S,T):
    b=max(D); n=len(D); Ds=set(D)
    holes=[z for z in range(-2*b,2*b+1) if z not in S]
    C={}
    for z in holes:
        row={}
        for r in T:
            c=F(1) if abs(r-z) in Ds else F(0)
            cnt=sum(1 for y in S if y not in T and abs(y-z) in Ds and abs(r-y) in Ds)
            row[r]=c+F(cnt,2*n)
        C[z]=row
    return C
def verify(D,cw,configs_iter):
    bad=0; cnt=0
    for S,T in configs_iter:
        cnt+=1; C=coeffsF(D,S,T); Z=list(C)
        # single z first
        if any(all(C[z][r]>=cw[r] for r in T) for z in Z): continue
        nz=len(Z); cobj=np.zeros(nz+1); cobj[-1]=-1
        A=[[-float(C[z][r]/cw[r]) for z in Z]+[1.0] for r in T]
        res=linprog(cobj,A_ub=A,b_ub=[0.0]*len(T),A_eq=[[1.0]*nz+[0.0]],b_eq=[1.0],bounds=[(0,None)]*nz+[(None,None)])
        al=[F(x).limit_denominator(10**6) if x>1e-12 else F(0) for x in res.x[:nz]]
        s=sum(al); al=[a/s for a in al]
        if all(sum(al[i]*C[z][r] for i,z in enumerate(Z))>=cw[r] for r in T): continue
        bad+=1
    return cnt,bad
if __name__=="__main__":
    D=eval(sys.argv[1]); cw={int(k):F(v) for k,v in eval(sys.argv[2]).items()}
    print(D, verify(D,cw,configs(D)))


==> anc/code/cfgex35.py <==
import sys, itertools
from fractions import Fraction as F
from multiprocessing import Pool
from cfg import interior_gap
from cfg_exact import verify
D=[3,4,5]; b=5
W=list(range(-2*b,2*b+1)); pts=[p for p in W if p!=0]
cw={r:F(1,3) for r in range(1,b)}
def gen_prefix(prefix):
    for rest in itertools.product((0,1),repeat=len(pts)-4):
        bits=prefix+rest
        S={p for p,v in zip(pts,bits) if v}
        if interior_gap(S,W,b): continue
        T=[r for r in range(1,b) if r in S]
        if not T: continue
        yield S,T
def work(prefix): return verify(D,cw,gen_prefix(prefix))
if __name__=="__main__":
    with Pool(2) as P: res=P.map(work,list(itertools.product((0,1),repeat=4)))
    print("configs",sum(r[0] for r in res),"failures",sum(r[1] for r in res))


==> anc/code/cfgpar.py <==
import sys, itertools
from multiprocessing import Pool
from cfg import coeffs, cbar, interior_gap
D=[3,4,5]; b=5
W=list(range(-2*b,2*b+1)); pts=[p for p in W if p!=0]
def work(prefix):
    cw={r:1e9 for r in range(1,b)}; worst=(1e9,None); cnt=0
    for rest in itertools.product((0,1),repeat=len(pts)-4):
        bits=prefix+rest
        S={p for p,v in zip(pts,bits) if v}
        if interior_gap(S,W,b): continue
        T=[r for r in range(1,b) if r in S]
        if not T: continue
        cnt+=1
        v,vec=cbar(D,S,T,{r:1.0 for r in range(1,b)})
        for r in T: cw[r]=min(cw[r],vec[r])
        if v<worst[0]: worst=(v,sorted(S))
    return cw,worst,cnt
if __name__=="__main__":
    pre=list(itertools.product((0,1),repeat=4))
    with Pool(2) as P: res=P.map(work,pre)
    cw={r:min(R[0][r] for R in res) for r in range(1,b)}
    print("count",sum(R[2] for R in res),"cw",cw,"worst",min(R[1] for R in res))


==> anc/code/enum3.py <==
"""Certified enumeration (fast generator + batched float Collatz-Wielandt with rigorous rounding bound)."""
import sys, time, math, json
from gen2 import gen
from fastcert import certify_batch
from pipe import rho_enc
from enum_cert import connected, certify_less
if __name__=="__main__":
    D=eval(sys.argv[1]); m0=int(sys.argv[2]); m2=int(sys.argv[3]); n=len(D)
    enc={k:rho_enc(k,D) for k in range(max(1,m0-1),m2+1)}
    t=time.time(); tot=0
    for m in range(m0,m2+1):
        if m==m0: K=10**6
        else:
            lo,_=enc[m]; _,hi1=enc[m-1]; g=lo-hi1
            K=math.floor((2*n-float(lo))*math.sqrt(m)*math.sqrt((2*n+float(g))/float(g))*(1+1e-9))
        L=gen(D,m,K)
        sets=[[i for i in range(h) if i not in H] for h,H in L if H]
        sets=[S for S in sets if connected(S,D)]
        lam0=math.nextafter(float(enc[m][0]),0.0)
        bad=[]
        for i in range(0,len(sets),3000):
            ch=sets[i:i+3000]; ok,r=certify_batch(ch,D,lam0)
            for S,o in zip(ch,ok):
                if not o and not certify_less(S,D,enc[m][0]): bad.append(S)
        tot+=len(sets)
        print(json.dumps(dict(m=m,K=K,generated=len(L),connected=len(sets),bad=[tuple(sorted(set(range(S[-1]+1))-set(S))) for S in bad[:5]])),f"[{time.time()-t:.0f}s]",flush=True)
    print("total",tot)


==> anc/code/enum_cert.py <==
"""Base case and small-m induction steps by certified enumeration."""
import sys, time, math, random
from fractions import Fraction
from gen import gen
from cert_sat import perron, cw
from pipe import rho_enc
def bnd(S,D):
    Ss=set(S); return sum(1 for y in S for k in D for z in (y-k,y+k) if z not in Ss)
def selftest(D):
    for m,K in ((12,40),(15,30)):
        L=gen(D,m,K)
        for hull,H in random.sample(L,min(200,len(L))):
            S=[i for i in range(hull) if i not in H]
            assert len(S)==m and bnd(S,D)<=K, (S,bnd(S,D))
        # completeness check by brute force on small hull
    return True
def connected(S,D):
    Ss=set(S); seen={S[0]}; st=[S[0]]
    while st:
        u=st.pop()
        for k in D:
            for v in (u-k,u+k):
                if v in Ss and v not in seen: seen.add(v); st.append(v)
    return len(seen)==len(S)
def certify_less(S,D,lo):
    r,v=perron(S,D)
    if r<float(lo)-1e-10 and cw(S,D,v,lo,True): return True
    return False
def run(D,m0,M):
    b=max(D); n=len(D); enc={k:rho_enc(k,D) for k in range(max(1,m0-1),M+1)}
    t=time.time(); total=0
    for m in range(m0,M+1):
        if m==m0: K=10**6     # no budget at the base
        else:
            lo,_=enc[m]; _,hi1=enc[m-1]; g=lo-hi1
            K=math.floor((2*n-float(lo))*math.sqrt(m)*math.sqrt((2*n+float(g))/float(g))*(1+1e-9))
        L=gen(D,m,K); bad=[]; ndis=0
        lo=enc[m][0]
        for hull,H in L:
            if not H: continue           # the block itself
            S=[i for i in range(hull) if i not in H]
            if not connected(S,D): ndis+=1; continue
            if not certify_less(S,D,lo): bad.append(tuple(H))
        total+=len(L)
        print(f"m={m} K={K} candidates={len(L)} disconnected={ndis} uncertified={bad[:5]} [{time.time()-t:.0f}s]",flush=True)
    print("total",total)
if __name__=="__main__":
    D=eval(sys.argv[1]); selftest(D)
    run(D,int(sys.argv[2]),int(sys.argv[3]))


==> anc/code/exc35_large.py <==
"""Exceptional depth j=2 for D={3,4,5} and all m>=M_u=500 (Section 3.4, large m).
For each pattern P of S below the hole, check the exact inequality with nu = lambda_min(500),
which is <= lambda for every m>=500; the resolvent is decreasing in nu, so one check covers all m>=500."""
import sys, time
from flint import ctx
from step2 import eps
from pipe import patterns
from step3e import check
ctx.prec=128
D=[3,4,5]; Mu=500; nu=2*len(D)-eps(D,Mu)
t=time.time()
for P in patterns(2):
    res={L:check(D,P,2,Mu,L,nu=nu) for L in (10,20)}
    print("P=",P,"Lambda ->",res,f"[{time.time()-t:.0f}s]",flush=True)


==> anc/code/fastcert.py <==
"""Batched certification rho(S) < lam0 for many sets of equal size, by Collatz-Wielandt with a rigorous
floating-point error bound.  For v>0 (exact floats) the exact residual r_i=(Av)_i-lam0 v_i satisfies
|fl(r_i)-r_i| <= g*(sum_{j~i} v_j + lam0 v_i),  g = k u/(1-k u),  k = deg+2, u=2^-53.
If fl(r_i)+bound < 0 for all i, then (Av)_i < lam0 v_i, hence rho(S) < lam0."""
import numpy as np, math
U=2.0**-53
def adjmats(sets,D):
    S=np.array(sets)                      # (N,m)
    diff=np.abs(S[:,:,None]-S[:,None,:])
    return np.isin(diff,D).astype(np.float64)
def certify_batch(sets,D,lam0):
    A=adjmats(sets,D); w,V=np.linalg.eigh(A)
    v=np.abs(V[:,:,-1]); r=w[:,-1]
    ok_num=r<lam0-1e-12
    Av=np.einsum('nij,nj->ni',A,v)
    res=Av-lam0*v
    k=2*len(D)+2; g=k*U/(1-k*U)
    bound=g*(Av+lam0*v)*1.0000001+1e-300
    ok=(v.min(axis=1)>0)&ok_num&np.all(res+bound<0,axis=1)
    return ok, r


==> anc/code/gen.py <==
from collections import defaultdict
def gen(D, m, K):
    """generate all S (min S=0, |S|=m, connected in the no-b-gap sense) with |boundary|<=K; returns list of hole sets + hull length"""
    b=max(D)
    out=[]
    def rec(pos, st, sz, bd, holes):
        # st: tuple of last b bits (positions pos-b..pos-1)
        if bd>K: return
        if sz==m:
            fin=bd+sum(sum(1 for k in D if k>(b-1-i)) for i,v in enumerate(st) if v)
            # note: st's last element is position pos-1 which is in S
            if fin<=K: out.append((pos, tuple(holes)))
            return
        for bit in (1,0):
            add=sum(1 for k in D if st[-k]!=bit)
            nst=st[1:]+(bit,)
            if not any(nst): continue
            if bit==0 and sz==m: continue
            rec(pos+1, nst, sz+bit, bd+add, holes+([pos] if bit==0 else []))
    rec(1, (0,)*(b-1)+(1,), 1, len(D), [])
    return out
if __name__=="__main__":
    D=[2,3]
    for m in (30,60):
        S=gen(D,m,16)
        # classify: holes near left (<=10), near right (>=hull-11), middle
        fam=defaultdict(int)
        for hull,H in S:
            L=tuple(h for h in H if h<=10); R=tuple(hull-1-h for h in H if h>=hull-11); M=[h for h in H if 10<h<hull-11]
            fam[(L,R,len(M))]+=1
        print(m, len(S)); 
        for k,v in sorted(fam.items(), key=lambda t:-t[1])[:25]: print('   ',k,v)


==> anc/code/gen2.py <==
"""Faster generator: prune with the exact minimal cost-to-close from each state (shortest path over states)."""
import heapq
def close_cost(D):
    b=max(D)
    def fin(st): return sum(sum(1 for k in D if k>(b-1-i)) for i,v in enumerate(st) if v)
    states=[]
    import itertools
    for bits in itertools.product((0,1),repeat=b):
        if any(bits): states.append(bits)
    # dist[st] = min over continuations (appending bits, ending with a 1, then closing) of added cost
    dist={st:(fin(st) if st[-1]==1 else 10**9) for st in states}
    # Bellman-Ford style relaxation (costs nonnegative)
    changed=True
    while changed:
        changed=False
        for st in states:
            for bit in (0,1):
                nst=st[1:]+(bit,)
                if not any(nst): continue
                c=sum(1 for k in D if st[-k]!=bit)+dist[nst]
                if c<dist[st]: dist[st]=c; changed=True
    return dist
def gen(D,m,K,hole_ok=None):
    b=max(D); cc=close_cost(D); out=[]
    def rec(pos, st, sz, bd, holes):
        if bd+cc[st]>K: return
        if sz==m:
            fin=bd+sum(sum(1 for k in D if k>(b-1-i)) for i,v in enumerate(st) if v)
            if fin<=K: out.append((pos, tuple(holes)))
            return
        for bit in (1,0):
            if bit==0 and hole_ok is not None and not hole_ok(pos): continue
            add=sum(1 for k in D if st[-k]!=bit)
            nst=st[1:]+(bit,)
            if not any(nst): continue
            rec(pos+1, nst, sz+bit, bd+add, holes+([pos] if bit==0 else []))
    rec(1, (0,)*(b-1)+(1,), 1, len(D), [])
    return out
if __name__=="__main__":
    import time, sys
    pass
    from gen import gen as gen_old
    for D,m,K in (([2,3],30,16),([2,3,4],20,28),([3,4,5],16,35)):
        t=time.time(); A=set(gen(D,m,K)); t1=time.time()-t
        t=time.time(); B=set(gen_old(D,m,K)); t2=time.time()-t
        print(D,m,K,len(A),len(B),A==B,round(t1,2),round(t2,2))


==> anc/code/hl.py <==
"""Certified (ball arithmetic) half-line harmonic functions for distance graphs G(Z,D), D an interval."""
from flint import fmpz_poly, acb, arb, acb_mat, ctx
ctx.prec = 256

_roots_cache = {}
def inside_roots(D):
    """Roots of sum_k (z^k + z^-k) - 2|D| inside the unit disk, as certified balls (double root 1 removed)."""
    key = tuple(D)
    if key in _roots_cache: return _roots_cache[key]
    b = max(D); n = len(D)
    c = [0]*(2*b+1)
    for k in D: c[b+k] += 1; c[b-k] += 1
    c[b] -= 2*n
    P = fmpz_poly(c)
    Q, R = divmod(P, fmpz_poly([1,-2,1]))
    assert R == 0
    roots = [r for r, mult in Q.complex_roots()]
    assert all(m == 1 for _, m in Q.complex_roots())
    ins = [r for r in roots if abs(r) < 1]
    out = [r for r in roots if abs(r) > 1]
    assert len(ins) == b-1 and len(out) == b-1, "root separation not certified"
    _roots_cache[key] = ins
    return ins

def harmonic(P, N, D):
    """h_S for S = P u [N,inf), P a finite set of integers < N.
    Returns (h, beta) where h(i) is a function giving a certified ball (real part) for any integer i."""
    b = max(D); nD = len(D); z = inside_roots(D)
    S = set(P)
    low = sorted(p for p in P if p < N-b)          # free unknowns
    idx = {p: 2*0+b+i for i, p in enumerate(low)}   # unknown index: 0=beta, 1..b-1 = c_l, then low points
    nu = b + len(low)
    def row_val(y):
        """coefficient row (list of acb) and constant for h(y) as affine function of unknowns"""
        r = [acb(0)]*nu; const = acb(0)
        if y >= N-b:
            if y >= N or y in S:
                r[0] = acb(1); const = acb(y)
                for l, zl in enumerate(z): r[1+l] = zl**(y-N)
            else:
                return None  # a hole in [N-b,N): value 0, handled by constraint
        elif y in S:
            r[idx[y]] = acb(1)
        else:
            return 'zero'
        return r, const
    rows, rhs = [], []
    # holes in [N-b, N): ansatz = 0
    for y in range(N-b, N):
        if y not in S:
            r = [acb(0)]*nu; r[0] = acb(1)
            for l, zl in enumerate(z): r[1+l] = zl**(y-N)
            rows.append(r); rhs.append(-acb(y))
    # harmonic at each p in P
    for p in sorted(P):
        r = [acb(0)]*nu; const = acb(0)
        v = row_val(p); rr, cc = v
        r = [2*nD*a for a in rr]; const = 2*nD*cc
        for k in D:
            for y in (p+k, p-k):
                v = row_val(y)
                if v is None or v == 'zero': continue
                rr, cc = v
                r = [a-bb for a, bb in zip(r, rr)]; const -= cc
        rows.append(r); rhs.append(-const)
    assert len(rows) == nu, (len(rows), nu)
    A = acb_mat(rows); B = acb_mat([[x] for x in rhs])
    X = A.solve(B)
    sol = [X[i,0] for i in range(nu)]
    def h(i):
        v = row_val(i)
        if v is None or v == 'zero': return arb(0)
        rr, cc = v
        s = cc
        for a, x in zip(rr, sol): s += a*x
        return s.real
    return h, sol[0].real

def exit_at_zero(D):
    """g(i) = P_i(walk leaving [1,inf) lands at 0), certified, for i=1..b-1."""
    b = max(D); z = inside_roots(D)
    # g(j) = kappa + sum c_l z_l^(j-1) on [1-b, inf); conditions g(0)=1, g(-1..-(b-1))=0
    rows, rhs = [], []
    for y in range(1-b, 1):
        r = [acb(1)] + [zl**(y-1) for zl in z]
        rows.append(r); rhs.append(acb(1) if y == 0 else acb(0))
    X = acb_mat(rows).solve(acb_mat([[x] for x in rhs]))
    sol = [X[i,0] for i in range(b)]
    def g(i):
        s = sol[0]
        for l, zl in enumerate(z): s += sol[1+l]*zl**(i-1)
        return s.real
    return g


==> anc/code/maxholes.py <==
"""Max number of holes of a set (no b consecutive gaps inside the hull) with edge boundary <= K, any size.
DP over positions; state = (last b membership bits, boundary so far); value = max holes."""
import sys
def maxholes(D,K,P=None):
    b=max(D)
    # (K+1)2^b positions suffice: a path that is not the all-in pattern repeats no state
    # between two steps of positive cost (Section 3.4), so a longest path is no longer than this.
    if P is None: P=max(1000,(K+1)*2**b)
    cur={((0,)*(b-1)+(1,),len(D)):0}
    best=0; hist=[]
    for pos in range(P):
        nxt={}
        for (st,bd),h in cur.items():
            # option: close here (all future empty): add edges from last b points to the future
            fin=bd+sum(sum(1 for k in D if k>(b-1-i)) for i,v in enumerate(st) if v)
            if st[-1]==1 and fin<=K: best=max(best,h)
            for bit in (0,1):
                add=sum(1 for k in D if st[-k]!=bit)
                nst=st[1:]+(bit,)
                if not any(nst): continue
                nb=bd+add
                if nb>K: continue
                key=(nst,nb); val=h+(1-bit)
                if nxt.get(key,-1)<val: nxt[key]=val
        cur=nxt; hist.append(best)
    return best, hist[-1]==hist[-200], cur and max(cur.values())
if __name__=="__main__":
    D=eval(sys.argv[1])
    for K in map(int,sys.argv[2].split(',')):
        print(D,K,maxholes(D,K))


==> anc/code/pipe.py <==
"""Induction pipeline: per-m certification of steps 2 (deep, left domain) and 3 (shallow, window)."""
import sys, math, time, json
import numpy as np
from fractions import Fraction
from flint import arb, arb_mat, ctx
from union import Union
from step2 import eps
from step2b import Deep
from cert_sat import perron, cw
ctx.prec=128
def rho_enc(n,D):
    """certified enclosure [lo,hi] of rho(B_n) via Collatz-Wielandt in exact integer arithmetic"""
    S=list(range(n)); r,v=perron(S,D)
    lo=Fraction(r)-Fraction(1,10**12); hi=Fraction(r)+Fraction(1,10**12)
    assert cw(S,D,v,lo,False) and cw(S,D,v,hi,True)
    return lo,hi
_hb={}
def holes_bound(D,K):
    from maxholes import maxholes
    if (tuple(D),K) not in _hb:
        h,conv,_=maxholes(D,K); assert conv; _hb[(tuple(D),K)]=h
    return _hb[(tuple(D),K)]
def H_of(m,D,enc):
    n=len(D); lo,_=enc[m]; _,hi1=enc[m-1]; g=lo-hi1; assert g>0
    K=(2*n-float(lo))*math.sqrt(m)*math.sqrt((2*n+float(g))/float(g))*(1+1e-9)
    return holes_bound(D,math.floor(K)), K
def green(D,pts,nu,src=0):
    idx={p:i for i,p in enumerate(pts)}; N=len(pts); A=arb_mat(N,N)
    for i,p in enumerate(pts):
        A[i,i]=nu
        for k in D:
            for q in (p+k,p-k):
                j=idx.get(q)
                if j is not None: A[i,j]=-1
    e=arb_mat(N,1); e[idx[src],0]=1
    X=A.solve(e); g={p:X[i,0] for i,p in enumerate(pts)}
    assert all(x.lower()>0 for x in g.values()), "resolvent positivity not certified"
    return g
_nui={}
def step2_exact(dp,d,m,nu=None):
    D=dp.D; b=dp.b; n=dp.n; nu=2*n-eps(D,m) if nu is None else nu
    if b>=6 and d>=2*b:
        from nusolve import NuInterval
        key=(tuple(D),m)
        if key not in _nui: _nui.clear(); _nui[key]=NuInterval(D,nu)
        S=_nui[key]
        for r in range(1,b):
            top=[0]*b; top[r]=1
            if not ((2*n+1)*S.solve_point(d,top,0)).upper()<dp.cw[r]: return False
        return True
    g=green(D,list(range(d)),nu)
    for r in range(1,b):
        V=sum((gu for u,gu in g.items() if d+r-u in D),arb(0))
        if not ((2*n+1)*V).upper()<dp.cw[r]: return False
    return True
_a={}
def a_r(D,Lam):
    if (tuple(D),Lam) not in _a:
        b=max(D); U=Union(D,[(1,Lam+1)],Lam+1); a=[]
        for r in range(b):
            top=[0]*b; top[r]=1; v=U.solve(top); a.append(sum((v(k) for k in D),arb(0)))
        _a[(tuple(D),Lam)]=a
    return _a[(tuple(D),Lam)]
def step3_exact(D,j,m,Lam,nu=None):
    b=max(D); n=len(D); nu=2*n-eps(D,m) if nu is None else nu; a=a_r(D,Lam); M=j+1+Lam
    g=green(D,[p for p in range(M) if p!=j],nu)
    for r in range(b):
        V=sum((gu for u,gu in g.items() if M+r-u in D),arb(0))
        if not (a[r]>(2*n+1)*V): return False
    return True
EXC={(3,5):[2],(4,6):[2,3]}
def patterns(j):
    for mask in range(1<<(j-1)):
        yield [0]+[i for i in range(1,j) if (mask>>(i-1))&1]
def step3_exc(D,j,m,Lams,nu=None):
    from step3e import check
    for P in patterns(j):
        if not any(check(D,P,j,m,L,nu=nu) for L in Lams): return False
    return True
def run_m(D,m,enc,dp,Lams=(5,10,20,40)):
    H,K=H_of(m,D,enc); b=max(D)
    lo=enc[m][0]; nu=arb(lo.numerator)/lo.denominator; em=2*len(D)-nu
    dmax=(m+H-1)//2
    F2=[]
    for d in range(2,dmax+1):
        if dp.ok(d,m,e=em): continue
        try:
            if step2_exact(dp,d,m,nu): continue
        except AssertionError: pass
        F2.append(d)
    Z=max(F2,default=1)
    F3=[]
    for j in F2:
        good=False
        for Lam in Lams:
            if j+Lam+b+Z+1>m-1: continue
            try:
                if step3_exact(D,j,m,Lam,nu): good=True; break
            except AssertionError: pass
        if not good and j in EXC.get((D[0],b),[]) and j+max(Lams)+b+Z+1<=m-1:
            try: good=step3_exc(D,j,m,Lams,nu)
            except AssertionError: pass
        if not good: F3.append(j)
    fam=None
    if F3 and max(F3)<=6:
        # remaining sets: end patterns whose largest hole depth lies in F3 or is 1
        from itertools import combinations
        allowed=sorted(set([1]+[d for d in F2 if d<=max(F3)]))
        pats=[()]
        for k in range(1,len(allowed)+1):
            for P in combinations(allowed,k):
                if max(P) in F3 or max(P)==1: pats.append(P)
        lo=enc[m][0]; bad=[]; cnt=0
        for PL in pats:
            for PR in pats:
                if not PL and not PR: continue
                hull=m+len(PL)+len(PR); H_=set(PL)|{hull-1-p for p in PR}
                if len(H_)<len(PL)+len(PR): continue
                Sx=[i for i in range(hull) if i not in H_]; cnt+=1
                r,v=perron(Sx,D)
                if not (r<float(lo)-1e-10 and cw(Sx,D,v,lo,True)): bad.append((PL,PR))
        fam=dict(patterns=len(pats),sets=cnt,bad=bad)
        if not bad: F3=[]
    return dict(m=m,H=H,K=K,F2=F2,F3=F3,fam=fam)
if __name__=="__main__":
    D=eval(sys.argv[1]); m1,m2=int(sys.argv[2]),int(sys.argv[3])
    from step2b import CW
    dp=Deep(D,CW[(D[0],max(D))])
    enc={n:rho_enc(n,D) for n in range(max(2,m1-1),m2+1)}
    t=time.time()
    for m in range(m1,m2+1):
        R=run_m(D,m,enc,dp)
        print(json.dumps(R), f"{time.time()-t:.0f}s", flush=True)


==> anc/code/quant.py <==
"""Certified generalized eigenfunctions of half-line sets at a real frequency ball theta,
   normalized as psi(j) = sin(theta j)/theta + g cos(theta j) + sum_l c_l z_l^j on [-b, inf)."""
from flint import acb_poly, acb, arb, acb_mat, ctx
ctx.prec = 200
def fval(D, t): return sum((2*(k*t).cos() for k in D), arb(0))
def quotient(D, t):
    b=max(D); lam=fval(D,t)
    c=[acb(0)]*(2*b+1)
    for k in D: c[b+k]+=1; c[b-k]+=1
    c[b]-=lam
    q,r=divmod(acb_poly(c), acb_poly([acb(1), -2*t.cos(), acb(1)]))
    return q, lam
def krawczyk(Q, z0):
    dQ=Q.derivative(); Y=1/dQ(z0).mid()
    rho=2*abs(Y*Q(acb(z0))).upper()+arb(10.0)**(-55)
    for _ in range(80):
        Z=acb(z0)+acb(arb(0,rho),arb(0,rho))
        K=z0-Y*Q(acb(z0))+(1-Y*dQ(Z))*(Z-z0)
        d=K-z0
        if abs(d.real).upper()<rho and abs(d.imag).upper()<rho: return Z
        rho=rho*2
    raise RuntimeError("Krawczyk failed")
def inside_roots_theta(D, t):
    b=max(D); lam=fval(D,t)
    c=[acb(0)]*(2*b+1)
    for k in D: c[b+k]+=1; c[b-k]+=1
    c[b]-=lam
    P=acb_poly(c)
    Qm,_=quotient(D,arb(t.mid()))
    Qm=acb_poly([x.mid() for x in Qm.coeffs()])
    z0s=[z.mid() for z in Qm.roots(tol=1e-45) if abs(z.mid())<1]
    assert len(z0s)==b-1
    Zs=[krawczyk(P,z0) for z0 in z0s]
    for i in range(len(Zs)):
        assert abs(Zs[i]).upper()<1
        for j in range(i):
            assert (abs(Zs[i]-Zs[j])).lower()>0
    return Zs, lam
def stilde(j, t): return j*(j*t).sinc() if j!=0 else arb(0)
def gen_eig(P, D, t):
    b=max(D); z,lam=inside_roots_theta(D,t); S=set(P)
    low=sorted(p for p in P if p< -b); idx={p:b+i for i,p in enumerate(low)}; nu=b+len(low)
    def row(y):
        r=[acb(0)]*nu
        if y>=-b:
            if y>=0 or y in S:
                r[0]=acb((y*t).cos())
                for l,zl in enumerate(z): r[1+l]=zl**(y+b)
                return r,acb(stilde(y,t))
            return None
        if y in S: r[idx[y]]=acb(1); return r,acb(0)
        return None
    rows,rhs=[],[]
    for y in range(-b,0):
        if y not in S:
            r=[acb(0)]*nu; r[0]=acb((y*t).cos())
            for l,zl in enumerate(z): r[1+l]=zl**(y+b)
            rows.append(r); rhs.append(-acb(stilde(y,t)))
    for p in sorted(P):
        rr,cc=row(p); r=[lam*a for a in rr]; const=lam*cc
        for k in D:
            for y in (p+k,p-k):
                v=row(y)
                if v is None: continue
                r=[a-bb for a,bb in zip(r,v[0])]; const-=v[1]
        rows.append(r); rhs.append(-const)
    X=acb_mat(rows).solve(acb_mat([[x] for x in rhs]), algorithm="precond")
    sol=[X[i,0] for i in range(nu)]
    def psi(j):
        v=row(j)
        if v is None: return arb(0)
        s=v[1]
        for a,x in zip(v[0],sol): s+=a*x
        return s.real
    csum=sum((abs(sol[1+l]) for l in range(b-1)), arb(0))
    rmax=max((abs(zl) for zl in z), key=lambda x: x.upper())
    return dict(g=sol[0].real, csum=csum, r=rmax, psi=psi)


==> anc/code/step2.py <==
"""Deep-hole exclusion (left-domain refill), uniform in m.
For a hole w at depth d (w-L=d<= (hull)/2), T=S cap (w,w+b):
  (2|D|+1)(2|D|)^s * [ P_d + eps(m) E_0[tau_d] / (2|D|(1-theta)) ] < 1  ==> contradiction.
P_d = P_0(walk on [0,d) exits in (d,d+b)), certified exactly for d<=Dex, by h0(0)/h0(d+1) beyond."""
import sys, math
from flint import arb, ctx
from hl import harmonic, inside_roots
from union import Union
ctx.prec=200
def sdist(D):
    from collections import deque
    b=max(D); dist={0:0}; q=deque([0])
    while q:
        u=q.popleft()
        for k in D:
            for v in (u+k,u-k):
                if abs(v)<=4*b and v not in dist: dist[v]=dist[u]+1; q.append(v)
    return max(dist[r] for r in range(1,b))-1
def setup(D):
    b=max(D); n=len(D); S2=sum(k*k for k in D)
    h0,beta=harmonic([],0,D)
    # tail constants: h0(i)=i+beta+sum c_l z_l^i ; bound |sum| <= C r^i
    z=inside_roots(D); r=max(abs(zl).upper() for zl in z)
    # crude: C from max over i in [0,b) of |h0(i)-i-beta|/r^i  (valid as a check only up to 60; we certify by direct eval below)
    return dict(b=b,n=n,S2=S2,h0=h0,beta=beta,r=r,s=sdist(D))
def eps(D,m):
    S2=sum(k*k for k in D); C3=sum((k+1)**3 for k in D)
    return (arb.pi()/(m+1))**2*(S2+arb(C3)/(3*(m+1)))
def Pd(D,d):
    b=max(D); U=Union(D,[(0,d)],d); top=[0]+[1]*(b-1)
    return U.solve(top)(0)
if __name__=="__main__":
    D=eval(sys.argv[1]); dlo=int(sys.argv[2]); dhi=int(sys.argv[3])
    P=setup(D); h0=P['h0']; K=(2*P['n']+1)*(2*P['n'])**P['s']
    print("s=",P['s']," K=",K, "h0(0)=",h0(0))
    for d in range(dlo,dhi+1,5):
        p=Pd(D,d); print(d, float(p.upper()), float((h0(0)/h0(d+1)).upper()), float((K*p).upper()))

def uniform(D,H,Dex=200,mmax=10**7,dstar=None):
    """find d* and smallest m0 such that for all m>=m0 and d in [d*, (m+H)/2] the condition holds."""
    P=setup(D); b=P['b']; n=P['n']; h0=P['h0']; K=(2*n+1)*(2*n)**P['s']; sig2=arb(P['S2'])/n
    pd={}
    def Pb(d):
        if d<=Dex:
            if d not in pd: pd[d]=Pd(D,d)
            return pd[d]
        return h0(0)/h0(d+1)
    def lhs(d,m):
        e=eps(D,m); th=e*(d+2*b)**2/(4*sig2*2*n)
        if not th.upper()<1: return None
        E0=min((b*(d+b)/sig2).upper(), ((h0(0)/h0(d)*(d+b)**2+b*b)/sig2).upper())
        return K*(Pb(d)+e*arb(E0)/(2*n*(1-th)))
    # d*: smallest d with K*Pb(d) < 1 and K*Pb(d') <1 for all d' >= d (Pb decreasing check)
    if dstar is None:
        dstar=next(d for d in range(2,Dex) if (K*Pb(d)).upper()<1)
    return dstar, lhs, Pb, K
if __name__=="__main__" and len(sys.argv)>4:
    pass


==> anc/code/step2b.py <==
"""Deep-hole exclusion with configuration coefficients cw[r] (from cfg.py).
Condition for depth d, size m: for every r in 1..b-1:  cw[r] > (2|D|+1) * ( v_r(d) + corr(d,m) ),
v_r(d) = P_0(walk on [0,d) exits at d+r) [exact for d<=Dex, else h0(0)/h0(d+r)],
corr(d,m) = eps(m) E_0[tau]/(2|D|(1-theta)),  E_0 tau <= min(b(d+b), h0(0)(d+b)^2/h0(d)+b^2)/sig2,
theta = eps(m)(d+2b)^2/(4 sig2 2|D|)."""
import sys, math
from flint import arb, ctx
from hl import harmonic
from union import Union
from step2 import eps
ctx.prec=200
CW={ (2,3):{1:0.5,2:0.5}, (2,4):{1:0.4999,2:0.5833,3:0.4999}, (3,5):{1:0.33333,2:0.33333,3:0.33333,4:0.33333}, (4,6):{1:0.2395,2:0.1086,3:0.0981,4:0.1572,5:0.0784} }
class Deep:
    def __init__(self,D,cw,Dex=250):
        self.D=D; self.b=b=max(D); self.n=len(D); self.sig2=arb(sum(k*k for k in D))/self.n
        self.h0,_=harmonic([],0,D); self.cw=cw; self.Dex=Dex; self.cache={}
    def v(self,d):
        if d in self.cache: return self.cache[d]
        b=self.b
        if d<=self.Dex:
            U=Union(self.D,[(0,d)],d); out={}
            for r in range(1,b):
                top=[0]*b; top[r]=1; out[r]=U.solve(top)(0)
        else:
            out={r:self.h0(0)/self.h0(d+r) for r in range(1,b)}
        self.cache[d]=out; return out
    def corr(self,d,m,e=None):
        b=self.b; n=self.n; e=eps(self.D,m) if e is None else e
        th=e*(d+2*b)**2/(4*self.sig2*2*n)
        if not th.upper()<1: return None
        E0=min((b*(d+b)/self.sig2).upper(), ((self.h0(0)/self.h0(d)*(d+b)**2+b*b)/self.sig2).upper())
        return e*arb(E0)/(2*n*(1-th))
    def ok(self,d,m,corr=None,e=None):
        c=self.corr(d,m,e) if corr is None else corr
        if c is None: return False
        v=self.v(d); K=2*self.n+1
        return all((K*(v[r]+c)).upper()<self.cw[r] for r in v)


==> anc/code/step3e.py <==
"""Exceptional-pattern version of step 3: U = P cup (j, M) exactly; hole w' and point y0 from the half-line function."""
import sys
from flint import arb, ctx
from hl import harmonic
from union import Union
from step2 import eps
from pipe import green
ctx.prec=128
def runs(P):
    P=sorted(P); out=[]; s=P[0]; prev=P[0]
    for x in P[1:]:
        if x==prev+1: prev=x; continue
        out.append((s,prev+1)); s=prev=x
    out.append((s,prev+1)); return out
def choose(D,P,j):
    b=max(D); Sset=set(P); h,_=harmonic(P,j+1,D); inS=lambda y: (y in Sset) or y>j
    ys=[y for y in range(0,j+3*b) if inS(y)]; y0=min(ys,key=lambda y: h(y).mid())
    ws=[w for w in range(-b,j+1) if not inS(w)]
    phi=lambda w: sum(h(w+k).mid() for k in D if inS(w+k))+sum(h(w-k).mid() for k in D if inS(w-k))
    w0=max(ws,key=phi)
    ratio=phi(w0)/((2*len(D)+1)*h(y0).mid())
    return w0,y0,inS,ratio
def check(D,P,j,m,Lam,uniform=False,nu=None):
    """True if contradiction certified. uniform=True: harmonic upper bound + correction valid for all m'>=m."""
    b=max(D); n=len(D); K=2*n+1; w0,y0,inS,_=choose(D,P,j)
    M=j+1+Lam; U=Union(D,runs(P)+[(j+1,M)],M)
    pts=[p for p in sorted(P)]+list(range(j+1,M))
    nu=2*n-eps(D,m) if nu is None else nu
    if uniform:
        from hl import harmonic as H
        sig2=arb(sum(k*k for k in D))/n; h0,_=H([],0,D)
        th=eps(D,m)*(M+2*b)**2/(4*sig2*2*n)
        if not th.upper()<1: return False
        E=((y0+b)*(M+b-y0))/sig2   # E_y tau <= (y+b)(M+b-y)/sig2 on [0,M)
        corr=eps(D,m)*E/(2*n*(1-th))
    else:
        g=green(D,pts,nu,src=y0)
    for r in range(b):
        top=[0]*b; top[r]=1; v=U.solve(top)
        Pi=sum((v(w0+k) for k in D if inS(w0+k)),arb(0))+sum((v(w0-k) for k in D if inS(w0-k)),arb(0))
        if uniform: up=v(y0)+corr
        else: up=sum((gu for u,gu in g.items() if M+r-u in D),arb(0))
        if not (Pi>K*up): return False
    return True
if __name__=="__main__":
    D=eval(sys.argv[1]); P=eval(sys.argv[2]); j=int(sys.argv[3])
    print(choose(D,P,j)[::3])
    for m in (60,72,100,200,400):
        print(m,[check(D,P,j,m,L) for L in (5,10,20,40)], [check(D,P,j,m,L,True) for L in (5,10,20,40)])


==> anc/code/uniform.py <==
"""Uniform (all m >= Mu) versions of steps 2 and 3."""
import sys, math
from flint import arb, ctx
from hl import harmonic, inside_roots
from union import Union
from step2 import eps
from step2b import Deep, CW
ctx.prec=200
CB={(2,3):79.78,(2,4):177.03,(3,5):302.71}
def Hu(D,Mu):
    n=len(D); S2=sum(k*k for k in D); S3=sum((k+1)**3 for k in D); cB=CB[(D[0],max(D))]
    K=arb.pi()**2*(S2+arb(S3)/(3*Mu))*((arb(2*n)/cB+arb(1)/Mu**3).sqrt())
    from pipe import holes_bound
    return holes_bound(D,math.floor(K.upper())), K
def tailconst(D):
    b=max(D); h0,beta=harmonic([],0,D)
    # recompute coefficients: h0(i)-i-beta = sum c_l z_l^i ; get via values at i=0..b-2 (b-1 unknowns)
    from flint import acb_mat, acb
    z=inside_roots(D)
    rows=[[zl**i for zl in z] for i in range(b-1)]
    rhs=[[acb(h0(i)-i-beta)] for i in range(b-1)]
    c=acb_mat(rows).solve(acb_mat(rhs))
    C=sum((abs(c[l,0]) for l in range(b-1)),arb(0)); r=max(abs(zl) for zl in z)
    return h0,beta,C,r
def step2_uniform(D,Mu,Dbig=600):
    dp=Deep(D,CW[(D[0],max(D))],Dex=Dbig); b=dp.b; n=dp.n; K=2*n+1
    H,Kb=Hu(D,Mu)
    Dmid=(Mu+H-1)//2
    F=[d for d in range(2,Dmid+1) if not dp.ok(d,Mu)]
    G=[d for d in range(Dmid+1,Dbig+1) if not dp.ok(d,max(Mu,2*d+1-H))]
    # tail d>Dbig: v_r <= h0(0)/(d+r+beta-C r^d), corr at m=2d+1-H ; decreasing in d -> check at Dbig+1
    h0,beta,C,rr=tailconst(D); d=Dbig+1; m=2*d+1-H
    corr=dp.corr(d,m)
    tail_ok = corr is not None and all((K*(h0(0)/(d+r+beta-C*rr**(d))+corr)).upper()<dp.cw[r] for r in range(1,b))
    return dict(H=H,Kbound=float(Kb.upper()),Dmid=Dmid,F2u=F,midfail=G,tail_ok=tail_ok)
def step3_uniform(D,Mu,js,Lam):
    b=max(D); n=len(D); K=2*n+1; sig2=arb(sum(k*k for k in D))/n
    h0,_=harmonic([],0,D)
    U=Union(D,[(1,Lam+1)],Lam+1); a=[]
    for r in range(b):
        top=[0]*b; top[r]=1; v=U.solve(top); a.append(sum((v(k) for k in D),arb(0)))
    e=eps(D,Mu); out={}
    for j in js:
        M=j+1+Lam; U=Union(D,[(0,j),(j+1,M)],M)
        th=e*(M+2*b)**2/(4*sig2*2*n)
        E0=min((b*(M+b)/sig2).upper(), ((h0(0)/h0(M)*(M+b)**2+h0(0)/h0(j)*j**2+b*b)/sig2).upper())
        corr=e*arb(E0)/(2*n*(1-th))
        ok=th.upper()<1
        for r in range(b):
            top=[0]*b; top[r]=1; v0=U.solve(top)(0)
            ok = ok and (a[r]>K*(v0+corr))
        out[j]=ok
    return out
if __name__=="__main__":
    D=eval(sys.argv[1]); Mu=int(sys.argv[2]); Lam=int(sys.argv[3])
    R=step2_uniform(D,Mu); print(R)
    print("step3:",step3_uniform(D,Mu,R['F2u'],Lam))


==> anc/code/union.py <==
"""Exact harmonic functions on unions of intervals with top data, via anchored modes (ball arithmetic)."""
from flint import acb, arb, acb_mat, ctx
from hl import inside_roots
ctx.prec = 256
class Union:
    def __init__(self, D, intervals, M):
        """intervals: list of (p,q) meaning [p,q); all below M; top data lives on [M, M+b).
        Function is harmonic (2|D| u = sum u(i+-k)) on each interval, zero off intervals and below,
        prescribed on [M,M+b)."""
        self.D=D; self.b=b=max(D); self.z=inside_roots(D); self.iv=sorted(intervals); self.M=M
        self.n=2*b*len(self.iv)
    def basis(self, t, y):
        """row of coefficients of mode expansion of interval t evaluated at y"""
        p,q=self.iv[t]; b=self.b; L=q-p; i=y-p
        r=[acb(0)]*self.n; o=2*b*t
        r[o]=acb(1); r[o+1]=acb(arb(i)/max(L,1))
        for l,zl in enumerate(self.z):
            r[o+2+l]=zl**(i+b)
            r[o+1+b+l]=zl**(L+b-1-i)
        return r
    def where(self, y):
        for t,(p,q) in enumerate(self.iv):
            if p<=y<q: return t
        return None
    def solve(self, top):
        """top: list of b values on [M, M+b). Returns evaluator."""
        rows,rhs=[],[]
        b=self.b
        for t,(p,q) in enumerate(self.iv):
            for y in list(range(p-b,p))+list(range(q,q+b)):
                r=self.basis(t,y); c=acb(0)
                s=self.where(y)
                if s is not None:
                    rs=self.basis(s,y); r=[a-bb for a,bb in zip(r,rs)]
                elif self.M<=y<self.M+b:
                    c=acb(top[y-self.M])
                rows.append(r); rhs.append(c)
        X=acb_mat(rows).solve(acb_mat([[c] for c in rhs]), algorithm="precond")
        sol=[X[i,0] for i in range(self.n)]
        def val(y):
            t=self.where(y)
            if t is None:
                if self.M<=y<self.M+b: return arb(top[y-self.M])
                return arb(0)
            s=acb(0)
            for a,x in zip(self.basis(t,y),sol): s+=a*x
            return s.real
        return val


==> anc/logs/blockgap.txt <==
D=[2, 3]: min over 2b<=n<=301 of n^3(rho_n - rho_(n-1)) >= 84.54 (at n=6)
D=[2, 3, 4]: min over 2b<=n<=301 of n^3(rho_n - rho_(n-1)) >= 194.51 (at n=8)
D=[3, 4, 5]: min over 2b<=n<=301 of n^3(rho_n - rho_(n-1)) >= 325.32 (at n=10)


==> anc/logs/cfg23.txt <==
[2, 3] configs 1667 worst (np.float64(0.5), [-1, 1, 2, 4], [1, 2], {1: np.float64(0.5), 2: np.float64(0.5)}) componentwise min {1: np.float64(0.5), 2: np.float64(0.5)}


==> anc/logs/cfg23_exact.txt <==
[2, 3] (1667, 0)


==> anc/logs/cfg24.txt <==
[2, 3, 4] configs 38375 worst (np.float64(0.49999999999999967), [-7, -6, -5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 6], [1, 2, 3], {1: np.float64(0.4999999999999999), 2: np.float64(1.333333333333333), 3: np.float64(0.9999999999999998)}) componentwise min {1: np.float64(0.4999999999999999), 2: np.float64(0.5833333333333334), 3: np.float64(0.5)}


==> anc/logs/cfg24_exact.txt <==
[2, 3, 4] (38375, 0)


==> anc/logs/cfg35.txt <==
count 765119 cw {1: np.float64(0.3333333333333332), 2: np.float64(0.33333333333333326), 3: np.float64(0.3333333333333332), 4: np.float64(0.33333333333333326)} worst (np.float64(0.33333333333333326), [-10, -9, -8, -7, -6, -4, -3, -2, -1, 1, 2, 3, 5, 6, 7, 8, 9, 10])


==> anc/logs/cfg35_exact.txt <==
configs 765119 failures 0


==> anc/logs/enum23.txt <==
m=7 K=1000000 candidates=729 disconnected=285 uncertified=[] [0s]
m=8 K=13 candidates=25 disconnected=0 uncertified=[] [0s]
m=9 K=13 candidates=24 disconnected=0 uncertified=[] [0s]
m=10 K=13 candidates=24 disconnected=0 uncertified=[] [0s]
m=11 K=14 candidates=121 disconnected=0 uncertified=[] [0s]
m=12 K=14 candidates=125 disconnected=0 uncertified=[] [0s]
m=13 K=14 candidates=129 disconnected=0 uncertified=[] [0s]
m=14 K=14 candidates=133 disconnected=0 uncertified=[] [0s]
m=15 K=14 candidates=137 disconnected=0 uncertified=[] [0s]
m=16 K=14 candidates=141 disconnected=0 uncertified=[] [0s]
m=17 K=14 candidates=145 disconnected=0 uncertified=[] [0s]
m=18 K=14 candidates=149 disconnected=0 uncertified=[] [0s]
m=19 K=14 candidates=153 disconnected=0 uncertified=[] [0s]
m=20 K=14 candidates=157 disconnected=0 uncertified=[] [1s]
m=21 K=14 candidates=161 disconnected=0 uncertified=[] [1s]
m=22 K=14 candidates=165 disconnected=0 uncertified=[] [1s]
m=23 K=14 candidates=169 disconnected=0 uncertified=[] [1s]
m=24 K=14 candidates=173 disconnected=0 uncertified=[] [1s]
m=25 K=14 candidates=177 disconnected=0 uncertified=[] [1s]
m=26 K=14 candidates=181 disconnected=0 uncertified=[] [1s]
m=27 K=14 candidates=185 disconnected=0 uncertified=[] [1s]
m=28 K=15 candidates=189 disconnected=0 uncertified=[] [2s]
m=29 K=15 candidates=193 disconnected=0 uncertified=[] [2s]
m=30 K=15 candidates=197 disconnected=0 uncertified=[] [2s]
m=31 K=15 candidates=201 disconnected=0 uncertified=[] [3s]
m=32 K=15 candidates=205 disconnected=0 uncertified=[] [3s]
m=33 K=15 candidates=209 disconnected=0 uncertified=[] [4s]
m=34 K=15 candidates=213 disconnected=0 uncertified=[] [4s]
m=35 K=15 candidates=217 disconnected=0 uncertified=[] [4s]
m=36 K=15 candidates=221 disconnected=0 uncertified=[] [5s]
m=37 K=15 candidates=225 disconnected=0 uncertified=[] [5s]
m=38 K=15 candidates=229 disconnected=0 uncertified=[] [6s]
m=39 K=15 candidates=233 disconnected=0 uncertified=[] [6s]
m=40 K=15 candidates=237 disconnected=0 uncertified=[] [7s]
m=41 K=15 candidates=241 disconnected=0 uncertified=[] [8s]
total 6413


==> anc/logs/enum24.txt <==
m=8 K=1000000 candidates=16384 disconnected=3623 uncertified=[] [1s]
m=9 K=24 candidates=209 disconnected=0 uncertified=[] [1s]
m=10 K=25 candidates=182 disconnected=0 uncertified=[] [1s]
m=11 K=25 candidates=174 disconnected=0 uncertified=[] [2s]
m=12 K=25 candidates=177 disconnected=0 uncertified=[] [2s]
m=13 K=25 candidates=181 disconnected=0 uncertified=[] [2s]
m=14 K=25 candidates=185 disconnected=0 uncertified=[] [2s]
m=15 K=26 candidates=567 disconnected=0 uncertified=[] [2s]
m=16 K=26 candidates=583 disconnected=0 uncertified=[] [3s]
m=17 K=26 candidates=599 disconnected=0 uncertified=[] [3s]
m=18 K=26 candidates=615 disconnected=0 uncertified=[] [3s]
m=19 K=26 candidates=631 disconnected=0 uncertified=[] [4s]
m=20 K=26 candidates=647 disconnected=0 uncertified=[] [4s]
m=21 K=26 candidates=663 disconnected=0 uncertified=[] [5s]
m=22 K=26 candidates=679 disconnected=0 uncertified=[] [5s]
m=23 K=26 candidates=695 disconnected=0 uncertified=[] [6s]
m=24 K=27 candidates=711 disconnected=0 uncertified=[] [7s]
m=25 K=27 candidates=727 disconnected=0 uncertified=[] [8s]
m=26 K=27 candidates=743 disconnected=0 uncertified=[] [9s]
m=27 K=27 candidates=759 disconnected=0 uncertified=[] [10s]
m=28 K=27 candidates=775 disconnected=0 uncertified=[] [12s]
m=29 K=27 candidates=791 disconnected=0 uncertified=[] [13s]
m=30 K=27 candidates=807 disconnected=0 uncertified=[] [15s]
m=31 K=27 candidates=823 disconnected=0 uncertified=[] [17s]
m=32 K=27 candidates=839 disconnected=0 uncertified=[] [19s]
m=33 K=27 candidates=855 disconnected=0 uncertified=[] [21s]
m=34 K=27 candidates=871 disconnected=0 uncertified=[] [23s]
m=35 K=27 candidates=887 disconnected=0 uncertified=[] [25s]
m=36 K=27 candidates=903 disconnected=0 uncertified=[] [28s]
m=37 K=27 candidates=919 disconnected=0 uncertified=[] [31s]
m=38 K=27 candidates=935 disconnected=0 uncertified=[] [34s]
m=39 K=27 candidates=951 disconnected=0 uncertified=[] [37s]
m=40 K=27 candidates=967 disconnected=0 uncertified=[] [40s]
m=41 K=27 candidates=983 disconnected=0 uncertified=[] [43s]
m=42 K=27 candidates=999 disconnected=0 uncertified=[] [47s]
m=43 K=27 candidates=1015 disconnected=0 uncertified=[] [51s]
m=44 K=27 candidates=1031 disconnected=0 uncertified=[] [55s]
m=45 K=27 candidates=1047 disconnected=0 uncertified=[] [59s]
m=46 K=27 candidates=1063 disconnected=0 uncertified=[] [64s]
m=47 K=28 candidates=3793 disconnected=8 uncertified=[] [72s]
m=48 K=28 candidates=3862 disconnected=8 uncertified=[] [81s]
m=49 K=28 candidates=3931 disconnected=8 uncertified=[] [90s]
m=50 K=28 candidates=4000 disconnected=8 uncertified=[] [100s]
m=51 K=28 candidates=4069 disconnected=8 uncertified=[] [111s]
m=52 K=28 candidates=4138 disconnected=8 uncertified=[] [122s]
m=53 K=28 candidates=4207 disconnected=8 uncertified=[] [134s]
m=54 K=28 candidates=4276 disconnected=8 uncertified=[] [146s]
m=55 K=28 candidates=4345 disconnected=8 uncertified=[] [164s]
m=56 K=28 candidates=4414 disconnected=8 uncertified=[] [177s]
m=57 K=28 candidates=4483 disconnected=8 uncertified=[] [198s]
m=58 K=28 candidates=4552 disconnected=8 uncertified=[] [214s]
m=59 K=28 candidates=4621 disconnected=8 uncertified=[] [229s]
m=60 K=28 candidates=4690 disconnected=8 uncertified=[] [246s]
m=61 K=28 candidates=4759 disconnected=8 uncertified=[] [263s]
m=62 K=28 candidates=4828 disconnected=8 uncertified=[] [281s]
m=63 K=28 candidates=4897 disconnected=8 uncertified=[] [300s]
m=64 K=28 candidates=4966 disconnected=8 uncertified=[] [320s]
m=65 K=28 candidates=5035 disconnected=8 uncertified=[] [341s]
m=66 K=28 candidates=5104 disconnected=8 uncertified=[] [363s]
m=67 K=28 candidates=5173 disconnected=8 uncertified=[] [387s]
m=68 K=28 candidates=5242 disconnected=8 uncertified=[] [411s]
m=69 K=28 candidates=5311 disconnected=8 uncertified=[] [436s]
m=70 K=28 candidates=5380 disconnected=8 uncertified=[] [459s]
m=71 K=28 candidates=5449 disconnected=8 uncertified=[] [495s]
total 159097


==> anc/logs/enum35.txt <==
{"m": 10, "K": 1000000, "generated": 1953125, "connected": 843670, "bad": [[8], [2]]} [39s]
{"m": 11, "K": 32, "generated": 7674, "connected": 7643, "bad": []} [39s]
{"m": 12, "K": 33, "generated": 6160, "connected": 6141, "bad": []} [40s]
{"m": 13, "K": 33, "generated": 5332, "connected": 5315, "bad": []} [40s]
{"m": 14, "K": 33, "generated": 4917, "connected": 4900, "bad": []} [40s]
{"m": 15, "K": 33, "generated": 4707, "connected": 4690, "bad": []} [41s]
{"m": 16, "K": 33, "generated": 4626, "connected": 4609, "bad": []} [41s]
{"m": 17, "K": 34, "generated": 15044, "connected": 14895, "bad": []} [43s]
{"m": 18, "K": 34, "generated": 15251, "connected": 15102, "bad": []} [45s]
{"m": 19, "K": 34, "generated": 15580, "connected": 15431, "bad": []} [46s]
{"m": 20, "K": 34, "generated": 15970, "connected": 15821, "bad": []} [48s]
{"m": 21, "K": 34, "generated": 16377, "connected": 16228, "bad": []} [51s]
{"m": 22, "K": 34, "generated": 16786, "connected": 16637, "bad": []} [53s]
{"m": 23, "K": 34, "generated": 17195, "connected": 17046, "bad": []} [56s]
{"m": 24, "K": 35, "generated": 17604, "connected": 17455, "bad": []} [59s]
{"m": 25, "K": 35, "generated": 18013, "connected": 17864, "bad": []} [62s]
{"m": 26, "K": 35, "generated": 18422, "connected": 18273, "bad": []} [66s]
{"m": 27, "K": 35, "generated": 18831, "connected": 18682, "bad": []} [69s]
{"m": 28, "K": 35, "generated": 19240, "connected": 19091, "bad": []} [73s]
{"m": 29, "K": 35, "generated": 19649, "connected": 19500, "bad": []} [77s]
{"m": 30, "K": 35, "generated": 20058, "connected": 19909, "bad": []} [81s]
{"m": 31, "K": 35, "generated": 20467, "connected": 20318, "bad": []} [86s]
{"m": 32, "K": 35, "generated": 20876, "connected": 20727, "bad": []} [90s]
{"m": 33, "K": 35, "generated": 21285, "connected": 21136, "bad": []} [95s]
{"m": 34, "K": 35, "generated": 21694, "connected": 21545, "bad": []} [101s]
{"m": 35, "K": 35, "generated": 22103, "connected": 21954, "bad": []} [106s]
{"m": 36, "K": 36, "generated": 77509, "connected": 76712, "bad": []} [126s]
{"m": 37, "K": 36, "generated": 79438, "connected": 78641, "bad": []} [145s]
{"m": 38, "K": 36, "generated": 81383, "connected": 80586, "bad": []} [166s]
{"m": 39, "K": 36, "generated": 83344, "connected": 82547, "bad": []} [188s]
{"m": 40, "K": 36, "generated": 85321, "connected": 84524, "bad": []} [212s]
{"m": 41, "K": 36, "generated": 87314, "connected": 86517, "bad": []} [238s]
{"m": 42, "K": 36, "generated": 89323, "connected": 88526, "bad": []} [270s]
{"m": 43, "K": 36, "generated": 91348, "connected": 90551, "bad": []} [300s]
{"m": 44, "K": 36, "generated": 93389, "connected": 92592, "bad": []} [330s]
{"m": 45, "K": 36, "generated": 95446, "connected": 94649, "bad": []} [363s]
{"m": 46, "K": 36, "generated": 97519, "connected": 96722, "bad": []} [397s]
{"m": 47, "K": 36, "generated": 99608, "connected": 98811, "bad": []} [433s]
{"m": 48, "K": 36, "generated": 101713, "connected": 100916, "bad": []} [471s]
{"m": 49, "K": 36, "generated": 103834, "connected": 103037, "bad": []} [511s]
{"m": 50, "K": 36, "generated": 105971, "connected": 105174, "bad": []} [554s]
{"m": 51, "K": 36, "generated": 108124, "connected": 107327, "bad": []} [597s]
{"m": 52, "K": 36, "generated": 110293, "connected": 109496, "bad": []} [642s]
{"m": 53, "K": 36, "generated": 112478, "connected": 111681, "bad": []} [696s]
{"m": 54, "K": 36, "generated": 114679, "connected": 113882, "bad": []} [750s]
{"m": 55, "K": 36, "generated": 116896, "connected": 116099, "bad": []} [807s]
{"m": 56, "K": 36, "generated": 119129, "connected": 118332, "bad": []} [865s]
{"m": 57, "K": 36, "generated": 121378, "connected": 120581, "bad": []} [926s]
{"m": 58, "K": 36, "generated": 123643, "connected": 122846, "bad": []} [991s]
{"m": 59, "K": 36, "generated": 125924, "connected": 125127, "bad": []} [1058s]
{"m": 60, "K": 36, "generated": 128221, "connected": 127424, "bad": []} [1128s]
{"m": 61, "K": 36, "generated": 130534, "connected": 129737, "bad": []} [1203s]
{"m": 62, "K": 36, "generated": 132863, "connected": 132066, "bad": []} [1281s]
{"m": 63, "K": 36, "generated": 135208, "connected": 134411, "bad": []} [1363s]
{"m": 64, "K": 36, "generated": 137569, "connected": 136772, "bad": []} [1449s]
{"m": 65, "K": 37, "generated": 139946, "connected": 139149, "bad": []} [1545s]
{"m": 66, "K": 37, "generated": 142339, "connected": 141542, "bad": []} [1646s]
{"m": 67, "K": 37, "generated": 144748, "connected": 143951, "bad": []} [1752s]


==> anc/logs/exceptional35_large.txt <==
P= [0] Lambda -> {10: False, 20: True} [0s]
P= [0, 1] Lambda -> {10: False, 20: True} [0s]


==> anc/logs/maxholes.txt <==
[2, 3] 15 (10, True, 11)
[2, 3] 16 (12, True, 11)
[2, 3] 28 (24, True, 23)
[2, 3] 29 (24, True, 25)
[2, 3] 36 (32, True, 31)
[2, 3] 37 (32, True, 33)
[2, 3] 38 (34, True, 33)
[2, 3] 53 (48, True, 49)
[2, 3] 69 (64, True, 65)
[2, 3, 4] 15 (6, True, 5)
[2, 3, 4] 16 (6, True, 5)
[2, 3, 4] 28 (15, True, 14)
[2, 3, 4] 29 (15, True, 16)
[2, 3, 4] 36 (21, True, 20)
[2, 3, 4] 37 (21, True, 22)
[2, 3, 4] 38 (24, True, 22)
[2, 3, 4] 53 (33, True, 34)
[2, 3, 4] 69 (45, True, 46)
[3, 4, 5] 15 (8, True, 4)
[3, 4, 5] 16 (8, True, 6)
[3, 4, 5] 28 (20, True, 18)
[3, 4, 5] 29 (20, True, 18)
[3, 4, 5] 36 (28, True, 26)
[3, 4, 5] 37 (28, True, 26)
[3, 4, 5] 38 (32, True, 28)
[3, 4, 5] 53 (44, True, 42)
[3, 4, 5] 69 (60, True, 58)


==> anc/logs/middle23.txt <==
{"m": 8, "H": 8, "K": 13.874641765797358, "F2": [2, 3, 4, 5, 6, 7], "F3": [2, 3, 4, 5, 6, 7], "fam": null} 0s
{"m": 9, "H": 8, "K": 13.698915725357304, "F2": [2, 3, 4, 5, 6, 7, 8], "F3": [2, 3, 4, 5, 6, 7, 8], "fam": null} 0s
{"m": 10, "H": 8, "K": 13.88955166809717, "F2": [2, 3, 4, 5, 6, 7, 8], "F3": [2, 3, 4, 5, 6, 7, 8], "fam": null} 0s
{"m": 11, "H": 10, "K": 14.028251194123976, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10], "fam": null} 0s
{"m": 12, "H": 10, "K": 14.087424981173312, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10], "fam": null} 0s
{"m": 13, "H": 10, "K": 14.205490167767666, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "fam": null} 0s
{"m": 14, "H": 10, "K": 14.292914825193268, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "fam": null} 0s
{"m": 15, "H": 10, "K": 14.36981309297967, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "fam": null} 0s
{"m": 16, "H": 10, "K": 14.450303422586908, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "fam": null} 0s
{"m": 17, "H": 10, "K": 14.518839332725175, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "fam": null} 0s
{"m": 18, "H": 10, "K": 14.583196321955189, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "fam": null} 0s
{"m": 19, "H": 10, "K": 14.64372056783239, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "fam": null} 0s
{"m": 20, "H": 10, "K": 14.698659337213028, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "fam": null} 0s
{"m": 21, "H": 10, "K": 14.750104021563713, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "fam": null} 0s
{"m": 22, "H": 10, "K": 14.797924691982569, "F2": [2, 3, 4, 5, 7, 10, 12, 13, 14, 15], "F3": [2, 3, 4, 5, 7, 10, 12, 13, 14, 15], "fam": null} 0s
{"m": 23, "H": 10, "K": 14.84229659236227, "F2": [2, 3, 4, 5, 7, 13, 14, 15, 16], "F3": [2, 3, 4, 5, 7, 13, 14, 15, 16], "fam": null} 0s
{"m": 24, "H": 10, "K": 14.883813229290414, "F2": [2, 3, 4, 5, 7, 15, 16], "F3": [2, 3, 4, 5, 7, 15, 16], "fam": null} 0s
{"m": 25, "H": 10, "K": 14.922587457153691, "F2": [2, 3, 4, 5, 7, 16, 17], "F3": [2, 3, 4, 5, 7, 16, 17], "fam": null} 0s
{"m": 26, "H": 10, "K": 14.95888573959066, "F2": [2, 3, 4, 5, 7, 17], "F3": [2, 3, 4, 5, 7, 17], "fam": null} 0s
{"m": 27, "H": 10, "K": 14.992959441937689, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 28, "H": 10, "K": 15.024968622394667, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 29, "H": 10, "K": 15.055100030309415, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 30, "H": 10, "K": 15.08350980333104, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 31, "H": 10, "K": 15.110332051134817, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 32, "H": 10, "K": 15.135695596408873, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 33, "H": 10, "K": 15.159712364373302, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 34, "H": 10, "K": 15.182483774736053, "F2": [2, 3, 4, 5, 7], "F3": [], "fam": null} 0s
{"m": 35, "H": 10, "K": 15.204102661727337, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 36, "H": 10, "K": 15.224652214835977, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 37, "H": 10, "K": 15.244208319057082, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 38, "H": 10, "K": 15.262840067354068, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 39, "H": 10, "K": 15.280610276468945, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 40, "H": 10, "K": 15.297576402718505, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 41, "H": 10, "K": 15.31379097855309, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 42, "H": 10, "K": 15.32930212069636, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 43, "H": 10, "K": 15.344154009568205, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 44, "H": 10, "K": 15.358387249297765, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 45, "H": 10, "K": 15.372039224848171, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 46, "H": 10, "K": 15.38514441207255, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 47, "H": 10, "K": 15.397734646133964, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 48, "H": 10, "K": 15.409839368742501, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 49, "H": 10, "K": 15.421485845406801, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 50, "H": 10, "K": 15.432699359614109, "F2": [2, 3, 4, 5], "F3": [], "fam": null} 0s
{"m": 51, "H": 10, "K": 15.443503388280543, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 52, "H": 10, "K": 15.453919757938289, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 53, "H": 10, "K": 15.463968785841773, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 54, "H": 10, "K": 15.473669406910755, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 55, "H": 10, "K": 15.483039287941107, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 56, "H": 10, "K": 15.492094931264637, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 57, "H": 10, "K": 15.500851768076757, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 58, "H": 10, "K": 15.50932424330338, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 59, "H": 10, "K": 15.517525892520759, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 60, "H": 10, "K": 15.525469411705913, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 61, "H": 10, "K": 15.53316672102437, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 62, "H": 10, "K": 15.540629022604845, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 63, "H": 10, "K": 15.547866853580926, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 64, "H": 10, "K": 15.55489013421796, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 65, "H": 10, "K": 15.561708212199354, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 66, "H": 10, "K": 15.568329903145015, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 67, "H": 10, "K": 15.574763527529448, "F2": [2, 4, 5], "F3": [], "fam": null} 0s
{"m": 68, "H": 10, "K": 15.581016945005656, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 69, "H": 10, "K": 15.587097585420892, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 70, "H": 10, "K": 15.593012477882668, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 71, "H": 10, "K": 15.598768277148004, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 72, "H": 10, "K": 15.604371288082733, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 73, "H": 10, "K": 15.609827488311504, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 74, "H": 10, "K": 15.615142549032099, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 75, "H": 10, "K": 15.62032185433932, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 76, "H": 10, "K": 15.625370518949616, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 77, "H": 10, "K": 15.630293405064222, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 78, "H": 10, "K": 15.635095137403441, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 79, "H": 10, "K": 15.639780117555713, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 80, "H": 10, "K": 15.644352537383082, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 81, "H": 10, "K": 15.64881639098581, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 82, "H": 10, "K": 15.653175486605377, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 83, "H": 10, "K": 15.657433456794685, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 84, "H": 10, "K": 15.661593768903792, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 85, "H": 10, "K": 15.665659733839554, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 86, "H": 10, "K": 15.669634515222809, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 87, "H": 10, "K": 15.673521137080222, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 88, "H": 10, "K": 15.677322491650846, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 89, "H": 10, "K": 15.681041346305102, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 90, "H": 10, "K": 15.684680350564374, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 91, "H": 10, "K": 15.688242041703404, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 92, "H": 10, "K": 15.691728851105376, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 93, "H": 10, "K": 15.695143109497513, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 94, "H": 10, "K": 15.698487052080237, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 95, "H": 10, "K": 15.701762823588657, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 96, "H": 10, "K": 15.70497248235659, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 97, "H": 10, "K": 15.708118005083437, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 98, "H": 10, "K": 15.711201290648932, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 99, "H": 10, "K": 15.714224163752917, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 100, "H": 10, "K": 15.717188378706746, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 101, "H": 10, "K": 15.7200956226372, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 102, "H": 10, "K": 15.722947518920785, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 103, "H": 10, "K": 15.725745629671618, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 104, "H": 10, "K": 15.728491459170195, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 105, "H": 10, "K": 15.731186456095132, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 106, "H": 10, "K": 15.73383201619762, "F2": [2, 4, 5], "F3": [], "fam": null} 1s
{"m": 107, "H": 10, "K": 15.736429484746482, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 108, "H": 10, "K": 15.738980158816549, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 109, "H": 10, "K": 15.7414852890327, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 110, "H": 10, "K": 15.743946082402635, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 111, "H": 10, "K": 15.746363703233687, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 112, "H": 10, "K": 15.748739276006209, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 113, "H": 10, "K": 15.75107388607426, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 114, "H": 10, "K": 15.753368582207548, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 115, "H": 10, "K": 15.755624377461247, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 116, "H": 10, "K": 15.75784225120078, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 117, "H": 10, "K": 15.760023149927267, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 118, "H": 10, "K": 15.762167989187873, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 119, "H": 10, "K": 15.764277654762704, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 120, "H": 10, "K": 15.766353003261258, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 121, "H": 10, "K": 15.768394864107353, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 122, "H": 10, "K": 15.770404039949282, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 123, "H": 10, "K": 15.772381308510644, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 124, "H": 10, "K": 15.774327422420479, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 125, "H": 10, "K": 15.776243111430187, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 126, "H": 10, "K": 15.77812908237769, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 127, "H": 10, "K": 15.779986020488279, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 128, "H": 10, "K": 15.781814590254106, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 129, "H": 10, "K": 15.78361543572128, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 130, "H": 10, "K": 15.785389181893082, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 131, "H": 10, "K": 15.787136435384413, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 132, "H": 10, "K": 15.788857784228712, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 133, "H": 10, "K": 15.790553799584547, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 134, "H": 10, "K": 15.79222503621702, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 135, "H": 10, "K": 15.79387203228522, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 136, "H": 10, "K": 15.795495310738575, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 137, "H": 10, "K": 15.79709537967715, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 138, "H": 10, "K": 15.798672732828681, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 139, "H": 10, "K": 15.800227849951204, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 140, "H": 10, "K": 15.801761197130885, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 141, "H": 10, "K": 15.803273228408944, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 142, "H": 10, "K": 15.804764384112639, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 143, "H": 10, "K": 15.806235093478522, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 144, "H": 10, "K": 15.807685773380662, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 145, "H": 10, "K": 15.809116830324461, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 146, "H": 10, "K": 15.8105286589972, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 147, "H": 10, "K": 15.811921643875085, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 148, "H": 10, "K": 15.813296159601883, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 149, "H": 10, "K": 15.814652570561249, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 150, "H": 10, "K": 15.815991231864887, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 151, "H": 10, "K": 15.817312488947719, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 152, "H": 10, "K": 15.818616679338545, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 153, "H": 10, "K": 15.819904130838898, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 154, "H": 10, "K": 15.821175163410448, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 155, "H": 10, "K": 15.822430088920457, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 156, "H": 10, "K": 15.823669211166141, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 157, "H": 10, "K": 15.824892826866009, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 158, "H": 10, "K": 15.826101224622114, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 159, "H": 10, "K": 15.827294686892378, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 160, "H": 10, "K": 15.828473487985308, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 161, "H": 10, "K": 15.829637896605592, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 162, "H": 10, "K": 15.830788174335948, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 163, "H": 10, "K": 15.831924576781278, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 164, "H": 10, "K": 15.833047352986911, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 165, "H": 10, "K": 15.834156746986134, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 166, "H": 10, "K": 15.835252995615575, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 167, "H": 10, "K": 15.83633633156616, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 168, "H": 10, "K": 15.837406981579013, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 169, "H": 10, "K": 15.838465166100749, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 170, "H": 10, "K": 15.839511102298019, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 171, "H": 10, "K": 15.840545001114199, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 172, "H": 10, "K": 15.841567068969166, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 173, "H": 10, "K": 15.842577507999758, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 174, "H": 10, "K": 15.843576515184301, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 175, "H": 10, "K": 15.844564283121146, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 176, "H": 10, "K": 15.845541000496159, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 177, "H": 10, "K": 15.846506851160772, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 178, "H": 10, "K": 15.847462015981813, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 179, "H": 10, "K": 15.848406670693048, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 180, "H": 10, "K": 15.849340987846828, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 181, "H": 10, "K": 15.850265136593816, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 182, "H": 10, "K": 15.85117928120471, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 183, "H": 10, "K": 15.852083583418697, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 184, "H": 10, "K": 15.852978201271338, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 185, "H": 10, "K": 15.853863289444034, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 186, "H": 10, "K": 15.854738998908394, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 187, "H": 10, "K": 15.855605478679268, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 188, "H": 10, "K": 15.856462873334792, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 189, "H": 10, "K": 15.857311324405842, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 190, "H": 10, "K": 15.858150971827559, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 191, "H": 10, "K": 15.858981951349417, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 192, "H": 10, "K": 15.859804397303588, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 193, "H": 10, "K": 15.860618438636251, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 194, "H": 10, "K": 15.86142420578655, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 195, "H": 10, "K": 15.862221821892579, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 196, "H": 10, "K": 15.863011411065312, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 197, "H": 10, "K": 15.863793094542103, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 198, "H": 10, "K": 15.864566988972381, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 199, "H": 10, "K": 15.865333210754304, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 200, "H": 10, "K": 15.866091873238254, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 201, "H": 10, "K": 15.866843088262218, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 202, "H": 10, "K": 15.867586964035857, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 203, "H": 10, "K": 15.868323608430137, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 204, "H": 10, "K": 15.869053125534577, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 205, "H": 10, "K": 15.869775618412033, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 206, "H": 10, "K": 15.870491188289767, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 207, "H": 10, "K": 15.871199933844375, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 208, "H": 10, "K": 15.8719019524443, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 209, "H": 10, "K": 15.872597339295938, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 210, "H": 10, "K": 15.873286187872086, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 211, "H": 10, "K": 15.873968589399366, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 212, "H": 10, "K": 15.874644635177303, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 213, "H": 10, "K": 15.875314411986011, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 214, "H": 10, "K": 15.875978007843107, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 215, "H": 10, "K": 15.876635507000577, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 216, "H": 10, "K": 15.877286993227978, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 217, "H": 10, "K": 15.877932549830408, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 218, "H": 10, "K": 15.878572255784416, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 219, "H": 10, "K": 15.879206190601113, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 220, "H": 10, "K": 15.879834432670716, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 221, "H": 10, "K": 15.88045705722377, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 222, "H": 10, "K": 15.881074140411842, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 223, "H": 10, "K": 15.8816857547165, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 224, "H": 10, "K": 15.882291973335425, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 225, "H": 10, "K": 15.88289286736646, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 226, "H": 10, "K": 15.883488505999784, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 227, "H": 10, "K": 15.884078958005086, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 228, "H": 10, "K": 15.884664291375373, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 229, "H": 10, "K": 15.885244571556333, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 230, "H": 10, "K": 15.88581986416622, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 231, "H": 10, "K": 15.886390233296565, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 232, "H": 10, "K": 15.886955740938372, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 233, "H": 10, "K": 15.887516450884634, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 234, "H": 10, "K": 15.888072421765962, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 235, "H": 10, "K": 15.888623715134305, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 236, "H": 10, "K": 15.88917038838451, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 237, "H": 10, "K": 15.889712499795959, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 238, "H": 10, "K": 15.890250107096579, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 239, "H": 10, "K": 15.890783264471139, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 240, "H": 10, "K": 15.891312028312372, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 241, "H": 10, "K": 15.891836452775513, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 242, "H": 10, "K": 15.892356589427003, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 243, "H": 10, "K": 15.892872492430106, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 244, "H": 10, "K": 15.893384212350243, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 245, "H": 10, "K": 15.893891799864438, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 246, "H": 10, "K": 15.894395305485991, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 247, "H": 10, "K": 15.894894777005566, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 248, "H": 10, "K": 15.89539026355191, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 249, "H": 10, "K": 15.89588181302055, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 250, "H": 10, "K": 15.89636947064513, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 251, "H": 10, "K": 15.896853284238647, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 252, "H": 10, "K": 15.897333298225691, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 253, "H": 10, "K": 15.897809556824761, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 254, "H": 10, "K": 15.89828210347803, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 255, "H": 10, "K": 15.898750983936592, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 256, "H": 10, "K": 15.899216237523666, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 257, "H": 10, "K": 15.899677908358084, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 258, "H": 10, "K": 15.900136036316567, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 259, "H": 10, "K": 15.900590662910059, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 260, "H": 10, "K": 15.90104182794167, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 261, "H": 10, "K": 15.901489569972535, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 262, "H": 10, "K": 15.901933928903972, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 263, "H": 10, "K": 15.902374942288672, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 264, "H": 10, "K": 15.902812647612384, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 265, "H": 10, "K": 15.903247083410086, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 266, "H": 10, "K": 15.903678284245453, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 267, "H": 10, "K": 15.9041062871502, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 268, "H": 10, "K": 15.904531127262684, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 269, "H": 10, "K": 15.904952838549878, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 270, "H": 10, "K": 15.90537145784404, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 271, "H": 10, "K": 15.905787017439971, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 272, "H": 10, "K": 15.906199549843782, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 273, "H": 10, "K": 15.90660909014327, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 274, "H": 10, "K": 15.907015669588127, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 275, "H": 10, "K": 15.907419319714698, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 276, "H": 10, "K": 15.907820073304478, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 277, "H": 10, "K": 15.908217960647052, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 278, "H": 10, "K": 15.908613012302407, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 279, "H": 10, "K": 15.909005259357786, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 280, "H": 10, "K": 15.90939472936714, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 281, "H": 10, "K": 15.909781454328806, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 282, "H": 10, "K": 15.910165461748827, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 283, "H": 10, "K": 15.910546780822001, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 284, "H": 10, "K": 15.910925438014855, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 285, "H": 10, "K": 15.911301464487366, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 286, "H": 10, "K": 15.91167488442105, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 287, "H": 10, "K": 15.912045725628946, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 288, "H": 10, "K": 15.912414015994694, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 289, "H": 10, "K": 15.91277977992155, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 290, "H": 10, "K": 15.913143043129894, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 291, "H": 10, "K": 15.913503833549912, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 292, "H": 10, "K": 15.913862173694877, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 293, "H": 10, "K": 15.914218091694028, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 294, "H": 10, "K": 15.914571607760823, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 295, "H": 10, "K": 15.914922750207651, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 296, "H": 10, "K": 15.915271539355754, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 297, "H": 10, "K": 15.915618002151875, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 298, "H": 10, "K": 15.915962159525497, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 299, "H": 10, "K": 15.916304034703536, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 300, "H": 10, "K": 15.916643652403321, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 301, "H": 10, "K": 15.91698102926989, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 302, "H": 10, "K": 15.917316194382948, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 303, "H": 10, "K": 15.917649164432683, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 304, "H": 10, "K": 15.917979964406063, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 305, "H": 10, "K": 15.91830861250507, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 306, "H": 10, "K": 15.918635131449719, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 307, "H": 10, "K": 15.918959541074754, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 308, "H": 10, "K": 15.919281863455605, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 309, "H": 10, "K": 15.91960211434864, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 310, "H": 10, "K": 15.919920319606678, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 311, "H": 10, "K": 15.920236493642916, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 312, "H": 10, "K": 15.920550658817012, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 313, "H": 10, "K": 15.920862833725712, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 314, "H": 10, "K": 15.921173034900828, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 315, "H": 10, "K": 15.921481285024838, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 316, "H": 10, "K": 15.92178759903918, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 317, "H": 10, "K": 15.922091996582026, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 318, "H": 10, "K": 15.922394496292409, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 319, "H": 10, "K": 15.922695114940302, "F2": [2, 4, 5], "F3": [], "fam": null} 2s
{"m": 320, "H": 10, "K": 15.922993869449085, "F2": [2, 4, 5], "F3": [], "fam": null} 2s


==> anc/logs/middle24.txt <==
{"m": 9, "H": 12, "K": 24.75224882594891, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10], "fam": null} 0s
{"m": 10, "H": 12, "K": 25.31934468692968, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10], "fam": null} 0s
{"m": 11, "H": 12, "K": 25.34817681590683, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "fam": null} 0s
{"m": 12, "H": 12, "K": 25.538291287996064, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11], "fam": null} 0s
{"m": 13, "H": 12, "K": 25.69706308050406, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "fam": null} 0s
{"m": 14, "H": 12, "K": 25.893684299186255, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "fam": null} 0s
{"m": 15, "H": 15, "K": 26.023186940528937, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "fam": null} 1s
{"m": 16, "H": 15, "K": 26.168220630208676, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "fam": null} 1s
{"m": 17, "H": 15, "K": 26.299188383886793, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "fam": null} 1s
{"m": 18, "H": 15, "K": 26.424111162533883, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "fam": null} 1s
{"m": 19, "H": 15, "K": 26.535102043705162, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "fam": null} 1s
{"m": 20, "H": 15, "K": 26.641990222028788, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17], "fam": null} 1s
{"m": 21, "H": 15, "K": 26.7407421351244, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17], "fam": null} 1s
{"m": 22, "H": 15, "K": 26.83320451883736, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18], "fam": null} 1s
{"m": 23, "H": 15, "K": 26.919222638336244, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18], "fam": null} 1s
{"m": 24, "H": 15, "K": 27.000230116453594, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19], "fam": null} 1s
{"m": 25, "H": 15, "K": 27.07603783543077, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19], "fam": null} 1s
{"m": 26, "H": 15, "K": 27.147294883382607, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], "fam": null} 1s
{"m": 27, "H": 15, "K": 27.214303140939666, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], "fam": null} 1s
{"m": 28, "H": 15, "K": 27.2774900944708, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21], "fam": null} 1s
{"m": 29, "H": 15, "K": 27.3370842172725, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21], "fam": null} 1s
{"m": 30, "H": 15, "K": 27.39340338171191, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22], "fam": null} 1s
{"m": 31, "H": 15, "K": 27.446688226282074, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22], "fam": null} 1s
{"m": 32, "H": 15, "K": 27.49717537839433, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23], "fam": null} 1s
{"m": 33, "H": 15, "K": 27.545063451606293, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 18, 19, 20, 21, 22, 23], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 18, 19, 20, 21, 22, 23], "fam": null} 1s
{"m": 34, "H": 15, "K": 27.59054656508519, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 20, 21, 22, 23, 24], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 20, 21, 22, 23, 24], "fam": null} 1s
{"m": 35, "H": 15, "K": 27.633793967647755, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 21, 22, 23, 24], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 21, 22, 23, 24], "fam": null} 1s
{"m": 36, "H": 15, "K": 27.674962610693278, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 11, 22, 23, 24, 25], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 11, 22, 23, 24, 25], "fam": null} 1s
{"m": 37, "H": 15, "K": 27.71419399965635, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 24, 25], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 24, 25], "fam": null} 1s
{"m": 38, "H": 15, "K": 27.75161898209807, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 25, 26], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 25, 26], "fam": null} 1s
{"m": 39, "H": 15, "K": 27.78735625967677, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 26], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 26], "fam": null} 1s
{"m": 40, "H": 15, "K": 27.82151506660454, "F2": [2, 3, 5, 6, 7, 8, 9, 10, 27], "F3": [2, 3, 5, 6, 7, 8, 9, 10, 27], "fam": null} 1s
{"m": 41, "H": 15, "K": 27.854195460090004, "F2": [2, 3, 5, 6, 7, 8, 9, 10], "F3": [], "fam": null} 1s
{"m": 42, "H": 15, "K": 27.885489580950914, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 1s
{"m": 43, "H": 15, "K": 27.915482115729805, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 1s
{"m": 44, "H": 15, "K": 27.944251202679467, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 1s
{"m": 45, "H": 15, "K": 27.97186894546302, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 1s
{"m": 46, "H": 15, "K": 27.998402015280377, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 1s
{"m": 47, "H": 15, "K": 28.023912109435425, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 2s
{"m": 48, "H": 15, "K": 28.04845642129515, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 2s
{"m": 49, "H": 15, "K": 28.072088022328366, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 2s
{"m": 50, "H": 15, "K": 28.094856226473297, "F2": [2, 3, 5, 6, 7, 8, 9], "F3": [], "fam": null} 0s
{"m": 51, "H": 15, "K": 28.116806907304873, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 52, "H": 15, "K": 28.137982791020697, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 53, "H": 15, "K": 28.158423715585577, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 54, "H": 15, "K": 28.178166868377698, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 55, "H": 15, "K": 28.197246999249167, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 56, "H": 15, "K": 28.215696614763605, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 57, "H": 15, "K": 28.233546153907643, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 58, "H": 15, "K": 28.250824147928043, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 59, "H": 15, "K": 28.267557365794346, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 0s
{"m": 60, "H": 15, "K": 28.283770946771103, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 61, "H": 15, "K": 28.299488521004154, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 62, "H": 15, "K": 28.314732320323646, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 63, "H": 15, "K": 28.329523278865583, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 64, "H": 15, "K": 28.343881125629608, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 65, "H": 15, "K": 28.357824469228117, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 66, "H": 15, "K": 28.37137087554892, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 67, "H": 15, "K": 28.384536939136552, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 68, "H": 15, "K": 28.39733834905783, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 69, "H": 15, "K": 28.409789949173785, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 70, "H": 15, "K": 28.421905793916707, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 71, "H": 15, "K": 28.43369919979213, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 72, "H": 15, "K": 28.445182792739825, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 73, "H": 15, "K": 28.45636855217336, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 74, "H": 15, "K": 28.46726785119812, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 75, "H": 15, "K": 28.477891494823584, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 76, "H": 15, "K": 28.48824975421002, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 77, "H": 15, "K": 28.498352399583503, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 78, "H": 15, "K": 28.508208729624716, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 79, "H": 15, "K": 28.51782759998648, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 80, "H": 15, "K": 28.527217448847235, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 81, "H": 15, "K": 28.53638632132636, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 82, "H": 15, "K": 28.545341891790887, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 83, "H": 15, "K": 28.554091484988028, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 84, "H": 15, "K": 28.562642095843493, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 85, "H": 15, "K": 28.57100040696192, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 1s
{"m": 86, "H": 15, "K": 28.579172806898377, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 87, "H": 15, "K": 28.587165405154806, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 88, "H": 15, "K": 28.59498404767208, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 89, "H": 15, "K": 28.602634330790288, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 90, "H": 15, "K": 28.61012161390644, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 91, "H": 15, "K": 28.617451032701567, "F2": [2, 3, 5, 6, 7, 9], "F3": [], "fam": null} 2s
{"m": 92, "H": 15, "K": 28.62462750972423, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 93, "H": 15, "K": 28.63165576611668, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 94, "H": 15, "K": 28.638540330928816, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 95, "H": 15, "K": 28.645285551606527, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 96, "H": 15, "K": 28.651895602247382, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 97, "H": 15, "K": 28.658374492741004, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 98, "H": 15, "K": 28.66472607617897, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 99, "H": 15, "K": 28.67095405678065, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 100, "H": 15, "K": 28.67706199688906, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 101, "H": 15, "K": 28.68305332373302, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 2s
{"m": 102, "H": 15, "K": 28.688931335606796, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 103, "H": 15, "K": 28.694699207912475, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 104, "H": 15, "K": 28.700359998997435, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 105, "H": 15, "K": 28.705916655265632, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 106, "H": 15, "K": 28.7113720162044, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 107, "H": 15, "K": 28.716728819369166, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 108, "H": 15, "K": 28.721989704836155, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 109, "H": 15, "K": 28.727157219530124, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 110, "H": 15, "K": 28.732233821099666, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 111, "H": 15, "K": 28.737221881825217, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 3s
{"m": 112, "H": 15, "K": 28.742123692605666, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 113, "H": 15, "K": 28.74694146607553, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 114, "H": 15, "K": 28.75167733987757, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 115, "H": 15, "K": 28.756333380107925, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 116, "H": 15, "K": 28.760911584141397, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 117, "H": 15, "K": 28.765413883173515, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 118, "H": 15, "K": 28.769842145338732, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 4s
{"m": 119, "H": 15, "K": 28.774198178306083, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 120, "H": 15, "K": 28.778483730988942, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 121, "H": 15, "K": 28.782700496902123, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 122, "H": 15, "K": 28.78685011562758, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 123, "H": 15, "K": 28.790934175263065, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 124, "H": 15, "K": 28.794954213807973, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 125, "H": 15, "K": 28.798911722650324, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 5s
{"m": 126, "H": 15, "K": 28.802808146294325, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 127, "H": 15, "K": 28.806644885750128, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 128, "H": 15, "K": 28.810423299413998, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 129, "H": 15, "K": 28.814144704770374, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 130, "H": 15, "K": 28.817810380070117, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 131, "H": 15, "K": 28.821421565905844, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 6s
{"m": 132, "H": 15, "K": 28.824979465928827, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 133, "H": 15, "K": 28.828485249041346, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 134, "H": 15, "K": 28.83194005018391, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 135, "H": 15, "K": 28.835344971517085, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 136, "H": 15, "K": 28.838701083661935, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 137, "H": 15, "K": 28.84200942733948, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 7s
{"m": 138, "H": 15, "K": 28.845271013314427, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 139, "H": 15, "K": 28.848486824406702, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 140, "H": 15, "K": 28.85165781615193, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 141, "H": 15, "K": 28.85478491753762, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 142, "H": 15, "K": 28.85786903214915, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 143, "H": 15, "K": 28.86091103931082, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 8s
{"m": 144, "H": 15, "K": 28.863911793731596, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 9s
{"m": 145, "H": 15, "K": 28.86687212838386, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 9s
{"m": 146, "H": 15, "K": 28.869792852956582, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 9s
{"m": 147, "H": 15, "K": 28.872674755895773, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 9s
{"m": 148, "H": 15, "K": 28.875518605682604, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 9s
{"m": 149, "H": 15, "K": 28.878325149195092, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 150, "H": 15, "K": 28.881095115332627, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 151, "H": 15, "K": 28.883829213489232, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 152, "H": 15, "K": 28.8865281345518, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 153, "H": 15, "K": 28.889192553253167, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 154, "H": 15, "K": 28.89182312517441, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 10s
{"m": 155, "H": 15, "K": 28.894420490655907, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 156, "H": 15, "K": 28.89698527391764, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 157, "H": 15, "K": 28.8995180831351, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 158, "H": 15, "K": 28.902019512135745, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 159, "H": 15, "K": 28.90449013971758, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 160, "H": 15, "K": 28.906930530608815, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 11s
{"m": 161, "H": 15, "K": 28.90934123596999, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 162, "H": 15, "K": 28.911722793365495, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 163, "H": 15, "K": 28.914075727957822, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 164, "H": 15, "K": 28.91640055164044, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 165, "H": 15, "K": 28.918697765150885, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 166, "H": 15, "K": 28.92096785684192, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 167, "H": 15, "K": 28.923211303364372, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 168, "H": 15, "K": 28.92542857098321, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 12s
{"m": 169, "H": 15, "K": 28.9276201141995, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 170, "H": 15, "K": 28.929786378322962, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 171, "H": 15, "K": 28.931927797509196, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 172, "H": 15, "K": 28.934044796178412, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 173, "H": 15, "K": 28.936137789723002, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 174, "H": 15, "K": 28.93820718314504, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 175, "H": 15, "K": 28.940253373407565, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 176, "H": 15, "K": 28.942276748303403, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 177, "H": 15, "K": 28.944277686224194, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 178, "H": 15, "K": 28.9462565586086, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 179, "H": 15, "K": 28.948213728363715, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 13s
{"m": 180, "H": 15, "K": 28.950149549609538, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 181, "H": 15, "K": 28.9520643691943, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 182, "H": 15, "K": 28.953958527910153, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 183, "H": 15, "K": 28.955832356827443, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 184, "H": 15, "K": 28.957686181944513, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 185, "H": 15, "K": 28.959520321592933, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 186, "H": 15, "K": 28.961335087178043, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 187, "H": 15, "K": 28.963130783772694, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 188, "H": 15, "K": 28.964907709709408, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 189, "H": 15, "K": 28.966666158718937, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 190, "H": 15, "K": 28.96840641628714, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 191, "H": 15, "K": 28.970128763423457, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 192, "H": 15, "K": 28.97183347436803, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 193, "H": 15, "K": 28.97352081945689, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 194, "H": 15, "K": 28.975191061723333, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 195, "H": 15, "K": 28.9768444597317, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 196, "H": 15, "K": 28.97848126680952, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 197, "H": 15, "K": 28.98010173194783, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 198, "H": 15, "K": 28.981706097541316, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 199, "H": 15, "K": 28.983294603077635, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 200, "H": 15, "K": 28.984867481991788, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 201, "H": 15, "K": 28.98642496217185, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 202, "H": 15, "K": 28.98796727057886, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 203, "H": 15, "K": 28.98949462696673, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 204, "H": 15, "K": 28.991007247728913, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 205, "H": 15, "K": 28.99250534397852, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 206, "H": 15, "K": 28.993989124782406, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 207, "H": 15, "K": 28.995458794212258, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 208, "H": 15, "K": 28.996914551101877, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 209, "H": 15, "K": 28.998356594508625, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 210, "H": 15, "K": 28.999785114956687, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 211, "H": 15, "K": 29.001200302572673, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 212, "H": 15, "K": 29.002602342374264, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 213, "H": 15, "K": 29.003991417689324, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 214, "H": 15, "K": 29.005367706514, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 215, "H": 15, "K": 29.0067313844373, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 216, "H": 15, "K": 29.008082624753417, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 217, "H": 15, "K": 29.009421595773087, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 218, "H": 15, "K": 29.010748464463976, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 219, "H": 15, "K": 29.012063393604148, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 220, "H": 15, "K": 29.013366543929198, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 221, "H": 15, "K": 29.014658072543448, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 222, "H": 15, "K": 29.01593813430487, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 223, "H": 15, "K": 29.017206880909942, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 224, "H": 15, "K": 29.018464461301, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 225, "H": 15, "K": 29.019711024259074, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 226, "H": 15, "K": 29.020946711308156, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 227, "H": 15, "K": 29.022171665043572, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 228, "H": 15, "K": 29.023386025375554, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 229, "H": 15, "K": 29.024589927847185, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 230, "H": 15, "K": 29.025783507070376, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 231, "H": 15, "K": 29.02696689585368, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 232, "H": 15, "K": 29.02814022476929, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 233, "H": 15, "K": 29.029303618249564, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 234, "H": 15, "K": 29.03045720584389, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 235, "H": 15, "K": 29.031601108500716, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 236, "H": 15, "K": 29.032735448321134, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 237, "H": 15, "K": 29.033860344975377, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 238, "H": 15, "K": 29.03497591508252, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 239, "H": 15, "K": 29.036082274821318, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 240, "H": 15, "K": 29.0371795369122, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 241, "H": 15, "K": 29.038267814525582, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 242, "H": 15, "K": 29.039347216068244, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 243, "H": 15, "K": 29.040417850143513, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 244, "H": 15, "K": 29.041479822852846, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 245, "H": 15, "K": 29.0425332390628, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 246, "H": 15, "K": 29.043578202034645, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 247, "H": 15, "K": 29.04461481296964, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 248, "H": 15, "K": 29.045643170414294, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 249, "H": 15, "K": 29.04666337383294, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 250, "H": 15, "K": 29.047675520303283, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 251, "H": 15, "K": 29.04867970215741, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 252, "H": 15, "K": 29.049676016571294, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 253, "H": 15, "K": 29.05066455200555, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 254, "H": 15, "K": 29.051645402399497, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 255, "H": 15, "K": 29.052618654848725, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 256, "H": 15, "K": 29.053584399032623, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 257, "H": 15, "K": 29.054542718164686, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 258, "H": 15, "K": 29.055493701235008, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 259, "H": 15, "K": 29.056437430347785, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 260, "H": 15, "K": 29.057373987824075, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 261, "H": 15, "K": 29.058303456957148, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 262, "H": 15, "K": 29.059225915321683, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 263, "H": 15, "K": 29.060141443862367, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 264, "H": 15, "K": 29.06105011819494, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 265, "H": 15, "K": 29.061952019324973, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 266, "H": 15, "K": 29.0628472178147, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 267, "H": 15, "K": 29.06373579060182, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 268, "H": 15, "K": 29.064617811103037, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 269, "H": 15, "K": 29.065493348452932, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 270, "H": 15, "K": 29.066362478594776, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 271, "H": 15, "K": 29.067225268062263, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 272, "H": 15, "K": 29.06808178603728, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 273, "H": 15, "K": 29.06893210429179, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 274, "H": 15, "K": 29.069776284794916, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 275, "H": 15, "K": 29.07061439830251, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 276, "H": 15, "K": 29.0714465061434, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 277, "H": 15, "K": 29.072272675157723, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 278, "H": 15, "K": 29.073092967774734, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 279, "H": 15, "K": 29.073907445202863, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 280, "H": 15, "K": 29.074716173586005, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 281, "H": 15, "K": 29.075519206789803, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 282, "H": 15, "K": 29.076316610028922, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 283, "H": 15, "K": 29.077108439688008, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 284, "H": 15, "K": 29.07789475492227, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 285, "H": 15, "K": 29.078675613916936, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 286, "H": 15, "K": 29.07945107260832, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 287, "H": 15, "K": 29.080221184970597, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 288, "H": 15, "K": 29.080986007793282, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 289, "H": 15, "K": 29.081745596165682, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 290, "H": 15, "K": 29.082500003131457, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 291, "H": 15, "K": 29.08324927982951, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 292, "H": 15, "K": 29.083993481985775, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 293, "H": 15, "K": 29.084732655564004, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 294, "H": 15, "K": 29.08546685516686, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 295, "H": 15, "K": 29.086196131207007, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 296, "H": 15, "K": 29.0869205317526, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 297, "H": 15, "K": 29.087640104356545, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 298, "H": 15, "K": 29.088354899086436, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 299, "H": 15, "K": 29.08906496344017, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 300, "H": 15, "K": 29.08977034173154, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 301, "H": 15, "K": 29.090471083156515, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 302, "H": 15, "K": 29.09116723215088, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 303, "H": 15, "K": 29.09185883341662, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 304, "H": 15, "K": 29.092545931135334, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 305, "H": 15, "K": 29.093228569834423, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 306, "H": 15, "K": 29.093906793007296, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 307, "H": 15, "K": 29.094580641323525, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 308, "H": 15, "K": 29.09525015928145, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 309, "H": 15, "K": 29.095915388191724, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 14s
{"m": 310, "H": 15, "K": 29.096576366668764, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 311, "H": 15, "K": 29.097233139248477, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 312, "H": 15, "K": 29.09788574321007, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 313, "H": 15, "K": 29.098534218460603, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 314, "H": 15, "K": 29.099178605412984, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 315, "H": 15, "K": 29.099818939366788, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 316, "H": 15, "K": 29.10045526104388, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 317, "H": 15, "K": 29.101087610287692, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 318, "H": 15, "K": 29.10171602036154, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 319, "H": 15, "K": 29.102340527330988, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 320, "H": 15, "K": 29.10296117273018, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 321, "H": 15, "K": 29.103577985029037, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 322, "H": 15, "K": 29.10419100458898, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 323, "H": 15, "K": 29.10480026492766, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 324, "H": 15, "K": 29.105405800774783, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 325, "H": 15, "K": 29.10600764571689, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 326, "H": 15, "K": 29.106605834793847, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 327, "H": 15, "K": 29.10720039853481, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 328, "H": 15, "K": 29.10779137332876, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 329, "H": 15, "K": 29.10837878777775, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 330, "H": 15, "K": 29.10896267523241, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 331, "H": 15, "K": 29.109543069619708, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 332, "H": 15, "K": 29.110119999502036, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 333, "H": 15, "K": 29.11069349663054, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 334, "H": 15, "K": 29.111263593110838, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 335, "H": 15, "K": 29.11183031507992, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 336, "H": 15, "K": 29.11239369832696, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 337, "H": 15, "K": 29.112953765833407, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 338, "H": 15, "K": 29.11351055091851, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 339, "H": 15, "K": 29.11406408118679, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 340, "H": 15, "K": 29.114614384550855, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 341, "H": 15, "K": 29.11516149307311, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 342, "H": 15, "K": 29.11570542577028, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 343, "H": 15, "K": 29.116246221353308, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 344, "H": 15, "K": 29.116783897270974, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 345, "H": 15, "K": 29.11731848390106, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 346, "H": 15, "K": 29.117850011844624, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 347, "H": 15, "K": 29.11837850148689, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 348, "H": 15, "K": 29.11890398353473, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 349, "H": 15, "K": 29.119426475421864, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 350, "H": 15, "K": 29.119946012384606, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 351, "H": 15, "K": 29.120462612085333, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 352, "H": 15, "K": 29.120976303270947, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 353, "H": 15, "K": 29.121487114350046, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 354, "H": 15, "K": 29.12199506035867, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 355, "H": 15, "K": 29.12250017100259, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 356, "H": 15, "K": 29.12300247011164, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 357, "H": 15, "K": 29.123501975163094, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 358, "H": 15, "K": 29.1239987183267, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 359, "H": 15, "K": 29.124492716101997, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 360, "H": 15, "K": 29.124983994853537, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 361, "H": 15, "K": 29.125472574207368, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 362, "H": 15, "K": 29.12595847609065, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 363, "H": 15, "K": 29.126441723317924, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 364, "H": 15, "K": 29.12692233934239, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 365, "H": 15, "K": 29.127400345853175, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 366, "H": 15, "K": 29.127875759212134, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 367, "H": 15, "K": 29.128348607535905, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 368, "H": 15, "K": 29.128818904811215, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 369, "H": 15, "K": 29.12928667506727, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 370, "H": 15, "K": 29.12975193919226, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 371, "H": 15, "K": 29.130214712961134, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 372, "H": 15, "K": 29.13067502185413, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 373, "H": 15, "K": 29.13113288423823, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 374, "H": 15, "K": 29.13158831680115, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 375, "H": 15, "K": 29.13204134042718, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 376, "H": 15, "K": 29.132491972911534, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 377, "H": 15, "K": 29.132940237567173, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 378, "H": 15, "K": 29.133386149807592, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 379, "H": 15, "K": 29.13382972712532, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 380, "H": 15, "K": 29.134270986989502, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 381, "H": 15, "K": 29.134709951154807, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 382, "H": 15, "K": 29.13514663734116, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 383, "H": 15, "K": 29.135581058371027, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 384, "H": 15, "K": 29.13601323585592, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 385, "H": 15, "K": 29.13644318953262, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 386, "H": 15, "K": 29.136870930084115, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 387, "H": 15, "K": 29.137296478621273, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 388, "H": 15, "K": 29.13771985203607, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 389, "H": 15, "K": 29.138141065401317, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 390, "H": 15, "K": 29.138560134599704, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 391, "H": 15, "K": 29.138977080579437, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 392, "H": 15, "K": 29.139391907307576, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 393, "H": 15, "K": 29.139804653395554, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 394, "H": 15, "K": 29.140215310141592, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 395, "H": 15, "K": 29.14062390991142, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 396, "H": 15, "K": 29.14103045782722, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 397, "H": 15, "K": 29.14143497754893, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 398, "H": 15, "K": 29.141837477606096, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 399, "H": 15, "K": 29.142237976479393, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 400, "H": 15, "K": 29.142636490468615, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 401, "H": 15, "K": 29.14303302545027, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 402, "H": 15, "K": 29.143427610550713, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 403, "H": 15, "K": 29.14382025005598, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 404, "H": 15, "K": 29.144210961643875, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 405, "H": 15, "K": 29.144599756576874, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 406, "H": 15, "K": 29.144986649980297, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 407, "H": 15, "K": 29.145371659216455, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 408, "H": 15, "K": 29.14575479433861, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 409, "H": 15, "K": 29.146136070354206, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 410, "H": 15, "K": 29.146515502602764, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 411, "H": 15, "K": 29.146893097102154, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 412, "H": 15, "K": 29.147268876192097, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 413, "H": 15, "K": 29.147642851603248, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 414, "H": 15, "K": 29.14801502910475, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 415, "H": 15, "K": 29.148385428418713, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 416, "H": 15, "K": 29.148754062442364, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 417, "H": 15, "K": 29.149120937310038, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 418, "H": 15, "K": 29.14948607118772, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 419, "H": 15, "K": 29.14984947823792, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 420, "H": 15, "K": 29.15021116210775, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 421, "H": 15, "K": 29.150571147265037, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 422, "H": 15, "K": 29.15092943349511, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 423, "H": 15, "K": 29.1512860394559, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 424, "H": 15, "K": 29.15164097600514, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 425, "H": 15, "K": 29.151994253823247, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 426, "H": 15, "K": 29.152345887901674, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 427, "H": 15, "K": 29.152695884236035, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 428, "H": 15, "K": 29.15304425864464, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 429, "H": 15, "K": 29.153391018119635, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 430, "H": 15, "K": 29.15373617817419, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 431, "H": 15, "K": 29.154079747679724, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 432, "H": 15, "K": 29.154421741038156, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 433, "H": 15, "K": 29.154762160877503, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 434, "H": 15, "K": 29.155101025445934, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 435, "H": 15, "K": 29.155438343958753, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 436, "H": 15, "K": 29.15577412534903, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 437, "H": 15, "K": 29.15610838170445, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 438, "H": 15, "K": 29.15644112022026, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 439, "H": 15, "K": 29.156772356383097, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 440, "H": 15, "K": 29.157102094259496, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 441, "H": 15, "K": 29.157430353592588, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 442, "H": 15, "K": 29.15775713419041, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 443, "H": 15, "K": 29.158082449162844, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 444, "H": 15, "K": 29.158406311134982, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 445, "H": 15, "K": 29.1587287259777, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 446, "H": 15, "K": 29.159049704790895, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 447, "H": 15, "K": 29.15936925580497, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 448, "H": 15, "K": 29.15968739260051, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 449, "H": 15, "K": 29.16000412387525, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 450, "H": 15, "K": 29.160319455422, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 451, "H": 15, "K": 29.160633398628054, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 452, "H": 15, "K": 29.160945966577227, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 453, "H": 15, "K": 29.161257152744852, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 454, "H": 15, "K": 29.161566986812943, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 455, "H": 15, "K": 29.161875464369476, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 456, "H": 15, "K": 29.162182598526766, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 457, "H": 15, "K": 29.162488403283287, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 458, "H": 15, "K": 29.16279287387023, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 459, "H": 15, "K": 29.16309602896392, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 460, "H": 15, "K": 29.163397878246997, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 461, "H": 15, "K": 29.163698424764842, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 462, "H": 15, "K": 29.163997678866497, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 463, "H": 15, "K": 29.164295649839104, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 464, "H": 15, "K": 29.16459234642944, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 465, "H": 15, "K": 29.16488777276075, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 466, "H": 15, "K": 29.16518193815984, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 467, "H": 15, "K": 29.165474855678994, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 468, "H": 15, "K": 29.165766528693123, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 469, "H": 15, "K": 29.166056965581767, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s
{"m": 470, "H": 15, "K": 29.166346175889757, "F2": [2, 3, 5, 6, 7], "F3": [], "fam": null} 15s


==> anc/logs/middle35.txt <==
{"m": 60, "H": 28, "K": 36.90661271226179, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 39, 40, 41, 42, 43], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 39, 40, 41, 42, 43], "fam": null} 1s
{"m": 61, "H": 28, "K": 36.93037972230391, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 40, 41, 42, 43, 44], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 40, 41, 42, 43, 44], "fam": null} 1s
{"m": 62, "H": 28, "K": 36.9534462631123, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 42, 43, 44], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 42, 43, 44], "fam": null} 1s
{"m": 63, "H": 28, "K": 36.97584248635539, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 43, 44, 45], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 43, 44, 45], "fam": null} 1s
{"m": 64, "H": 28, "K": 36.997596841854694, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 44, 45], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 44, 45], "fam": null} 1s
{"m": 65, "H": 28, "K": 37.01873619950644, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 45, 46], "F3": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 45, 46], "fam": null} 2s
{"m": 66, "H": 28, "K": 37.03928597634145, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 46], "F3": [2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 46], "fam": null} 2s
{"m": 67, "H": 28, "K": 37.05927023358445, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 47], "F3": [2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 47], "fam": null} 2s
{"m": 68, "H": 28, "K": 37.0787117543889, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 2s
{"m": 69, "H": 28, "K": 37.097632123727685, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 70, "H": 28, "K": 37.11605180989181, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 71, "H": 28, "K": 37.13399023669326, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 72, "H": 28, "K": 37.15146584728196, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 73, "H": 28, "K": 37.16849616227818, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 74, "H": 28, "K": 37.18509783729554, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 75, "H": 28, "K": 37.20128671592691, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 76, "H": 28, "K": 37.21707787767731, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 77, "H": 28, "K": 37.23248568285386, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 78, "H": 28, "K": 37.24752381426837, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 79, "H": 28, "K": 37.26220531688692, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 3s
{"m": 80, "H": 28, "K": 37.27654263393403, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 81, "H": 28, "K": 37.2905476409957, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 82, "H": 28, "K": 37.30423167790012, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 83, "H": 28, "K": 37.317605577570895, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 84, "H": 28, "K": 37.33067969519002, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 85, "H": 28, "K": 37.343463932528934, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 86, "H": 28, "K": 37.355967763654554, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 87, "H": 28, "K": 37.36820025640803, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 88, "H": 28, "K": 37.380170094812506, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 4s
{"m": 89, "H": 28, "K": 37.39188559832314, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 90, "H": 28, "K": 37.403354741055686, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 91, "H": 28, "K": 37.414585169074186, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 92, "H": 28, "K": 37.42558421733384, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 93, "H": 28, "K": 37.43635892479683, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 94, "H": 28, "K": 37.446916049728884, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 5s
{"m": 95, "H": 28, "K": 37.45726208263324, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 6s
{"m": 96, "H": 28, "K": 37.4674032604455, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 6s
{"m": 97, "H": 28, "K": 37.477345577539595, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 6s
{"m": 98, "H": 28, "K": 37.4870947979602, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 6s
{"m": 99, "H": 28, "K": 37.496656466469524, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 6s
{"m": 100, "H": 28, "K": 37.506035918629145, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 101, "H": 28, "K": 37.515238289850906, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 102, "H": 28, "K": 37.524268526156064, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 103, "H": 28, "K": 37.53313139141684, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 104, "H": 28, "K": 37.54183147596522, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 105, "H": 28, "K": 37.55037320512414, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 7s
{"m": 106, "H": 28, "K": 37.5587608453171, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 8s
{"m": 107, "H": 28, "K": 37.56699851209107, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 8s
{"m": 108, "H": 28, "K": 37.57509017621431, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 8s
{"m": 109, "H": 28, "K": 37.58303967011293, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 8s
{"m": 110, "H": 28, "K": 37.590850693703146, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": {"patterns": 4, "sets": 15, "bad": []}} 9s
{"m": 111, "H": 28, "K": 37.59852682021208, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 9s
{"m": 112, "H": 28, "K": 37.60607150148374, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 9s
{"m": 113, "H": 28, "K": 37.613488072815464, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 9s
{"m": 114, "H": 28, "K": 37.6207797582578, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 10s
{"m": 115, "H": 28, "K": 37.62794967487535, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 10s
{"m": 116, "H": 28, "K": 37.63500083726852, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 10s
{"m": 117, "H": 28, "K": 37.64193616152993, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 10s
{"m": 118, "H": 28, "K": 37.64875846956825, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 10s
{"m": 119, "H": 28, "K": 37.655470492780786, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 11s
{"m": 120, "H": 28, "K": 37.66207487522312, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 11s
{"m": 121, "H": 28, "K": 37.66857417740811, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 11s
{"m": 122, "H": 28, "K": 37.67497087984241, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 12s
{"m": 123, "H": 28, "K": 37.68126738555483, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 12s
{"m": 124, "H": 28, "K": 37.68746602358758, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 12s
{"m": 125, "H": 28, "K": 37.69356905118669, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 12s
{"m": 126, "H": 28, "K": 37.699578657140826, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 13s
{"m": 127, "H": 28, "K": 37.70549696440947, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 13s
{"m": 128, "H": 28, "K": 37.71132603168034, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 13s
{"m": 129, "H": 28, "K": 37.717067856911015, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 14s
{"m": 130, "H": 28, "K": 37.722724378945465, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 14s
{"m": 131, "H": 28, "K": 37.72829747931243, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 14s
{"m": 132, "H": 28, "K": 37.73378898541253, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 15s
{"m": 133, "H": 28, "K": 37.73920067131965, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 15s
{"m": 134, "H": 28, "K": 37.74453426040711, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 15s
{"m": 135, "H": 28, "K": 37.749791426773754, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 16s
{"m": 136, "H": 28, "K": 37.75497379750719, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 16s
{"m": 137, "H": 28, "K": 37.760082953120516, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 16s
{"m": 138, "H": 28, "K": 37.76512043118467, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 17s
{"m": 139, "H": 28, "K": 37.77008772564507, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 17s
{"m": 140, "H": 28, "K": 37.774986289481056, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 18s
{"m": 141, "H": 28, "K": 37.77981753666683, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 18s
{"m": 142, "H": 28, "K": 37.78458284165823, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 18s
{"m": 143, "H": 28, "K": 37.78928354279162, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 19s
{"m": 144, "H": 28, "K": 37.79392094172114, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 19s
{"m": 145, "H": 28, "K": 37.79849630598848, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 20s
{"m": 146, "H": 28, "K": 37.80301086954118, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 20s
{"m": 147, "H": 28, "K": 37.807465833691595, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 21s
{"m": 148, "H": 28, "K": 37.811862368179085, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 22s
{"m": 149, "H": 28, "K": 37.8162016130716, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 22s
{"m": 150, "H": 28, "K": 37.82048467843712, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 23s
{"m": 151, "H": 28, "K": 37.82471264598053, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 23s
{"m": 152, "H": 28, "K": 37.82888657026247, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 24s
{"m": 153, "H": 28, "K": 37.83300747864151, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 24s
{"m": 154, "H": 28, "K": 37.83707637313736, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 25s
{"m": 155, "H": 28, "K": 37.841094230364625, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 25s
{"m": 156, "H": 28, "K": 37.8450620024896, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 26s
{"m": 157, "H": 28, "K": 37.84898061879616, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 26s
{"m": 158, "H": 28, "K": 37.85285098569548, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 27s
{"m": 159, "H": 28, "K": 37.856673986901335, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 28s
{"m": 160, "H": 28, "K": 37.86045048522483, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 28s
{"m": 161, "H": 28, "K": 37.864181322276316, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 29s
{"m": 162, "H": 28, "K": 37.86786732029572, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 29s
{"m": 163, "H": 28, "K": 37.87150928080798, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 30s
{"m": 164, "H": 28, "K": 37.87510798759089, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 31s
{"m": 165, "H": 28, "K": 37.87866420476796, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 31s
{"m": 166, "H": 28, "K": 37.88217867979545, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 32s
{"m": 167, "H": 28, "K": 37.88565214158729, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 33s
{"m": 168, "H": 28, "K": 37.88908530274378, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 33s
{"m": 169, "H": 28, "K": 37.89247885994341, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 34s
{"m": 170, "H": 28, "K": 37.89583349347843, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 35s
{"m": 171, "H": 28, "K": 37.8991498674341, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 36s
{"m": 172, "H": 28, "K": 37.90242863269183, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 36s
{"m": 173, "H": 28, "K": 37.905670423085084, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 37s
{"m": 174, "H": 28, "K": 37.90887586092095, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 38s
{"m": 175, "H": 28, "K": 37.91204555272318, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 38s
{"m": 176, "H": 28, "K": 37.915180092054854, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 39s
{"m": 177, "H": 28, "K": 37.91828006016977, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 40s
{"m": 178, "H": 28, "K": 37.92134602423194, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 41s
{"m": 179, "H": 28, "K": 37.92437854090308, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 41s
{"m": 180, "H": 28, "K": 37.92737815331413, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 42s
{"m": 181, "H": 28, "K": 37.93034539277897, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 43s
{"m": 182, "H": 28, "K": 37.933280780709815, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 44s
{"m": 183, "H": 28, "K": 37.93618482670949, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 45s
{"m": 184, "H": 28, "K": 37.93905802809067, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 46s
{"m": 185, "H": 28, "K": 37.94190087449508, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 47s
{"m": 186, "H": 28, "K": 37.94471384279383, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 47s
{"m": 187, "H": 28, "K": 37.94749740090133, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 48s
{"m": 188, "H": 28, "K": 37.950252008346126, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 49s
{"m": 189, "H": 28, "K": 37.952978112582386, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 50s
{"m": 190, "H": 28, "K": 37.955676153668975, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 51s
{"m": 191, "H": 28, "K": 37.958346562055006, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 52s
{"m": 192, "H": 28, "K": 37.96098975932091, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 53s
{"m": 193, "H": 28, "K": 37.96360615940182, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 54s
{"m": 194, "H": 28, "K": 37.96619616704572, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 55s
{"m": 195, "H": 28, "K": 37.96876017864507, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 56s
{"m": 196, "H": 28, "K": 37.97129858349331, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 57s
{"m": 197, "H": 28, "K": 37.97381176309084, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 58s
{"m": 198, "H": 28, "K": 37.97630009134881, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 59s
{"m": 199, "H": 28, "K": 37.97876393349085, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 60s
{"m": 200, "H": 28, "K": 37.98120364964616, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 61s
{"m": 201, "H": 28, "K": 37.98361959200113, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 62s
{"m": 202, "H": 28, "K": 37.98601210588022, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 63s
{"m": 203, "H": 28, "K": 37.98838153025921, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 64s
{"m": 204, "H": 28, "K": 37.99072819707188, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 65s
{"m": 205, "H": 28, "K": 37.993052432383045, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 66s
{"m": 206, "H": 28, "K": 37.99535455575062, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 67s
{"m": 207, "H": 28, "K": 37.997634881537685, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 68s
{"m": 208, "H": 28, "K": 37.99989371677022, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 69s
{"m": 209, "H": 32, "K": 38.00213136441171, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 71s
{"m": 210, "H": 32, "K": 38.00434811965849, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 72s
{"m": 211, "H": 32, "K": 38.006544274671526, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 73s
{"m": 212, "H": 32, "K": 38.00872011448928, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 75s
{"m": 213, "H": 32, "K": 38.01087591891482, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 76s
{"m": 214, "H": 32, "K": 38.01301196377435, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 77s
{"m": 215, "H": 32, "K": 38.01512851929324, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 78s
{"m": 216, "H": 32, "K": 38.01722585059318, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 79s
{"m": 217, "H": 32, "K": 38.01930421723817, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 81s
{"m": 218, "H": 32, "K": 38.021363876468435, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 82s
{"m": 219, "H": 32, "K": 38.023405079102695, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 83s
{"m": 220, "H": 32, "K": 38.02542807146181, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 84s
{"m": 221, "H": 32, "K": 38.02743309621329, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 86s
{"m": 222, "H": 32, "K": 38.02942039106681, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 87s
{"m": 223, "H": 32, "K": 38.031390190391726, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 88s
{"m": 224, "H": 32, "K": 38.033342723824916, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 89s
{"m": 225, "H": 32, "K": 38.035278217823816, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 91s
{"m": 226, "H": 32, "K": 38.03719689323846, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 92s
{"m": 227, "H": 32, "K": 38.039098968760705, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 93s
{"m": 228, "H": 32, "K": 38.04098465829552, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 95s
{"m": 229, "H": 32, "K": 38.042854172593124, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 96s
{"m": 230, "H": 32, "K": 38.04470771954254, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 97s
{"m": 231, "H": 32, "K": 38.046545501524, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 99s
{"m": 232, "H": 32, "K": 38.04836771938313, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 100s
{"m": 233, "H": 32, "K": 38.050174569408476, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 101s
{"m": 234, "H": 32, "K": 38.051966245244785, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 103s
{"m": 235, "H": 32, "K": 38.0537429364738, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 104s
{"m": 236, "H": 32, "K": 38.05550483152143, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 105s
{"m": 237, "H": 32, "K": 38.05725211270497, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 106s
{"m": 238, "H": 32, "K": 38.05898496279871, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 108s
{"m": 239, "H": 32, "K": 38.06070355751922, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 109s
{"m": 240, "H": 32, "K": 38.062408074443056, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 110s
{"m": 241, "H": 32, "K": 38.06409868296438, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 112s
{"m": 242, "H": 32, "K": 38.065775554325, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 113s
{"m": 243, "H": 32, "K": 38.06743885448524, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 114s
{"m": 244, "H": 32, "K": 38.069088747704626, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 116s
{"m": 245, "H": 32, "K": 38.07072539590541, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 117s
{"m": 246, "H": 32, "K": 38.072348956271064, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 118s
{"m": 247, "H": 32, "K": 38.073959585848165, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 120s
{"m": 248, "H": 32, "K": 38.075557439164264, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 121s
{"m": 249, "H": 32, "K": 38.07714266590358, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 123s
{"m": 250, "H": 32, "K": 38.07871541680293, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 124s
{"m": 251, "H": 32, "K": 38.08027583735772, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 125s
{"m": 252, "H": 32, "K": 38.081824072081595, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 127s
{"m": 253, "H": 32, "K": 38.08336026275771, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 128s
{"m": 254, "H": 32, "K": 38.084884550094394, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 129s
{"m": 255, "H": 32, "K": 38.08639707097822, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 131s
{"m": 256, "H": 32, "K": 38.087897961759204, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 132s
{"m": 257, "H": 32, "K": 38.089387355841005, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 133s
{"m": 258, "H": 32, "K": 38.09086538458607, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 135s
{"m": 259, "H": 32, "K": 38.09233217648171, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 136s
{"m": 260, "H": 32, "K": 38.09378786133835, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 138s
{"m": 261, "H": 32, "K": 38.09523256293333, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 139s
{"m": 262, "H": 32, "K": 38.09666640525635, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 140s
{"m": 263, "H": 32, "K": 38.09808951096632, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 142s
{"m": 264, "H": 32, "K": 38.099501999560424, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 143s
{"m": 265, "H": 32, "K": 38.1009039899012, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 144s
{"m": 266, "H": 32, "K": 38.10229559728613, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 146s
{"m": 267, "H": 32, "K": 38.103676937900595, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 147s
{"m": 268, "H": 32, "K": 38.10504812429469, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 149s
{"m": 269, "H": 32, "K": 38.10640926820766, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 150s
{"m": 270, "H": 32, "K": 38.107760478619866, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 152s
{"m": 271, "H": 32, "K": 38.10910186531742, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 153s
{"m": 272, "H": 32, "K": 38.110433532842194, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 155s
{"m": 273, "H": 32, "K": 38.11175558958781, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 157s
{"m": 274, "H": 32, "K": 38.113068135949995, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 158s
{"m": 275, "H": 32, "K": 38.114371275682196, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 160s
{"m": 276, "H": 32, "K": 38.11566511012566, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 161s
{"m": 277, "H": 32, "K": 38.11694973591272, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 162s
{"m": 278, "H": 32, "K": 38.118225253421706, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 164s
{"m": 279, "H": 32, "K": 38.119491759141226, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 165s
{"m": 280, "H": 32, "K": 38.12074934813296, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 167s
{"m": 281, "H": 32, "K": 38.1219981111088, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 168s
{"m": 282, "H": 32, "K": 38.1232381441898, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 170s
{"m": 283, "H": 32, "K": 38.124469537347665, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 171s
{"m": 284, "H": 32, "K": 38.12569238001394, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 172s
{"m": 285, "H": 32, "K": 38.12690676287785, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 174s
{"m": 286, "H": 32, "K": 38.12811277043977, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 175s
{"m": 287, "H": 32, "K": 38.12931049029425, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 176s
{"m": 288, "H": 32, "K": 38.1305000087858, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 178s
{"m": 289, "H": 32, "K": 38.13168140830751, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 179s
{"m": 290, "H": 32, "K": 38.13285477208522, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 180s
{"m": 291, "H": 32, "K": 38.13402018200657, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 182s
{"m": 292, "H": 32, "K": 38.13517771826587, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 183s
{"m": 293, "H": 32, "K": 38.136327459159354, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 185s
{"m": 294, "H": 32, "K": 38.13746948742299, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 186s
{"m": 295, "H": 32, "K": 38.13860387456796, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 187s
{"m": 296, "H": 32, "K": 38.13973070053091, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 188s
{"m": 297, "H": 32, "K": 38.140850041477826, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 190s
{"m": 298, "H": 32, "K": 38.14196196866547, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 191s
{"m": 299, "H": 32, "K": 38.143066557871975, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 192s
{"m": 300, "H": 32, "K": 38.144163878241336, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 194s
{"m": 301, "H": 32, "K": 38.14525400680118, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 195s
{"m": 302, "H": 32, "K": 38.14633700845492, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 196s
{"m": 303, "H": 32, "K": 38.1474129564866, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 197s
{"m": 304, "H": 32, "K": 38.148481917741734, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 198s
{"m": 305, "H": 32, "K": 38.14954396013793, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 200s
{"m": 306, "H": 32, "K": 38.15059915040918, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 201s
{"m": 307, "H": 32, "K": 38.15164755631356, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 202s
{"m": 308, "H": 32, "K": 38.15268924159716, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 203s
{"m": 309, "H": 32, "K": 38.15372427005413, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 204s
{"m": 310, "H": 32, "K": 38.154752708191545, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 205s
{"m": 311, "H": 32, "K": 38.15577461394455, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 207s
{"m": 312, "H": 32, "K": 38.15679005390145, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 208s
{"m": 313, "H": 32, "K": 38.157799085869385, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 209s
{"m": 314, "H": 32, "K": 38.15880177393354, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 211s
{"m": 315, "H": 32, "K": 38.15979817415799, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 212s
{"m": 316, "H": 32, "K": 38.160788346838565, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 213s
{"m": 317, "H": 32, "K": 38.16177235059128, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 214s
{"m": 318, "H": 32, "K": 38.16275024332292, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 215s
{"m": 319, "H": 32, "K": 38.16372207841, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 216s
{"m": 320, "H": 32, "K": 38.16468791567087, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 217s
{"m": 321, "H": 32, "K": 38.16564781093002, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 218s
{"m": 322, "H": 32, "K": 38.166601815980755, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 220s
{"m": 323, "H": 32, "K": 38.16754998373454, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 222s
{"m": 324, "H": 32, "K": 38.168492372241566, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 224s
{"m": 325, "H": 32, "K": 38.169429032708024, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 225s
{"m": 326, "H": 32, "K": 38.17036001316184, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 226s
{"m": 327, "H": 32, "K": 38.171285370846554, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 227s
{"m": 328, "H": 32, "K": 38.17220515163779, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 228s
{"m": 329, "H": 32, "K": 38.17311940983226, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 229s
{"m": 330, "H": 32, "K": 38.17402819225948, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 229s
{"m": 331, "H": 32, "K": 38.17493154759443, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 230s
{"m": 332, "H": 32, "K": 38.17582952873585, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 231s
{"m": 333, "H": 32, "K": 38.1767221771164, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 231s
{"m": 334, "H": 32, "K": 38.17760954494124, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 232s
{"m": 335, "H": 32, "K": 38.17849167679509, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 232s
{"m": 336, "H": 32, "K": 38.179368617453505, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 233s
{"m": 337, "H": 32, "K": 38.180240417064745, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 233s
{"m": 338, "H": 32, "K": 38.18110711689488, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 234s
{"m": 339, "H": 32, "K": 38.18196876297643, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 234s
{"m": 340, "H": 32, "K": 38.182825400521814, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 234s
{"m": 341, "H": 32, "K": 38.18367706892707, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 235s
{"m": 342, "H": 32, "K": 38.18452381530606, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 235s
{"m": 343, "H": 32, "K": 38.18536568027695, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 235s
{"m": 344, "H": 32, "K": 38.186202708542076, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 235s
{"m": 345, "H": 32, "K": 38.1870349376268, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 346, "H": 32, "K": 38.18786240834354, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 347, "H": 32, "K": 38.18868516943567, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 348, "H": 32, "K": 38.1895032495803, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 349, "H": 32, "K": 38.19031669773685, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 350, "H": 32, "K": 38.19112555041733, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 351, "H": 32, "K": 38.19192984267556, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 352, "H": 32, "K": 38.1927296176769, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 353, "H": 32, "K": 38.19352491113227, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 354, "H": 32, "K": 38.194315761106715, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 355, "H": 32, "K": 38.1951022034608, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 356, "H": 32, "K": 38.19588428009499, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 357, "H": 32, "K": 38.19666201863865, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 358, "H": 32, "K": 38.19743546269651, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 359, "H": 32, "K": 38.19820464383704, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 360, "H": 32, "K": 38.19896959701247, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 361, "H": 32, "K": 38.199730361157606, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 362, "H": 32, "K": 38.20048696474789, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 363, "H": 32, "K": 38.20123944651422, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 364, "H": 32, "K": 38.20198783713238, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 236s
{"m": 365, "H": 32, "K": 38.20273217120559, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 366, "H": 32, "K": 38.20347248001879, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 367, "H": 32, "K": 38.20420879989232, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 368, "H": 32, "K": 38.2049411580764, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 369, "H": 32, "K": 38.205669589331706, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 370, "H": 32, "K": 38.20639412655107, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 371, "H": 32, "K": 38.20711479642978, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 372, "H": 32, "K": 38.20783163523626, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 373, "H": 32, "K": 38.20854466771495, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 374, "H": 32, "K": 38.209253928732466, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 375, "H": 32, "K": 38.20995944497075, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 376, "H": 32, "K": 38.210661249799955, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 377, "H": 32, "K": 38.21135936668264, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 378, "H": 32, "K": 38.212053829296075, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 379, "H": 32, "K": 38.21274466608618, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 380, "H": 32, "K": 38.213431904585505, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 381, "H": 32, "K": 38.21411556921687, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 382, "H": 32, "K": 38.21479569499711, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 383, "H": 32, "K": 38.21547230210091, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 384, "H": 32, "K": 38.21614542256151, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 385, "H": 32, "K": 38.216815080841066, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 237s
{"m": 386, "H": 32, "K": 38.217481306190614, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 387, "H": 32, "K": 38.21814411898928, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 388, "H": 32, "K": 38.21880355284321, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 389, "H": 32, "K": 38.21945963191645, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 390, "H": 32, "K": 38.220112374551206, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 391, "H": 32, "K": 38.22076181638432, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 392, "H": 32, "K": 38.22140797693776, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 393, "H": 32, "K": 38.22205087955655, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 394, "H": 32, "K": 38.22269054971506, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 395, "H": 32, "K": 38.22332701991081, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 396, "H": 32, "K": 38.22396029843741, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 397, "H": 32, "K": 38.224590425649, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 398, "H": 32, "K": 38.2252174122392, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 399, "H": 32, "K": 38.225841288388324, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 400, "H": 32, "K": 38.22646207486023, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 401, "H": 32, "K": 38.227079792753244, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 402, "H": 32, "K": 38.227694473891866, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 403, "H": 32, "K": 38.228306126444686, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 404, "H": 32, "K": 38.228914786761585, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 238s
{"m": 405, "H": 32, "K": 38.22952046656924, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 406, "H": 32, "K": 38.23012319024322, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 407, "H": 32, "K": 38.230722981432585, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 408, "H": 32, "K": 38.23131986353075, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 409, "H": 32, "K": 38.2319138505195, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 410, "H": 32, "K": 38.232504970510405, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 411, "H": 32, "K": 38.23309323753474, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 412, "H": 32, "K": 38.23367867786683, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 413, "H": 32, "K": 38.234261307729426, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 414, "H": 32, "K": 38.23484115404589, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 415, "H": 32, "K": 38.235418230623864, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 416, "H": 32, "K": 38.235992550268335, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 417, "H": 32, "K": 38.23656415438796, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 418, "H": 32, "K": 38.23713304164265, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 419, "H": 32, "K": 38.23769923936323, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 420, "H": 32, "K": 38.23826276688037, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 421, "H": 32, "K": 38.238823639417696, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 239s
{"m": 422, "H": 32, "K": 38.239381881620105, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 423, "H": 32, "K": 38.23993750553501, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 424, "H": 32, "K": 38.24049053357112, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 425, "H": 32, "K": 38.241040983162286, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 426, "H": 32, "K": 38.241588871300515, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 427, "H": 32, "K": 38.24213422075742, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 428, "H": 32, "K": 38.24267703882634, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 429, "H": 32, "K": 38.24321735114632, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 430, "H": 32, "K": 38.24375517376883, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 431, "H": 32, "K": 38.24429052508726, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 432, "H": 32, "K": 38.244823418395114, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 433, "H": 32, "K": 38.24535387142935, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 434, "H": 32, "K": 38.24588189903723, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 435, "H": 32, "K": 38.24640752599318, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 436, "H": 32, "K": 38.24693076077698, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 437, "H": 32, "K": 38.2474516229162, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 438, "H": 32, "K": 38.24797012999417, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 439, "H": 32, "K": 38.248486291560546, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 440, "H": 32, "K": 38.24900012699612, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 441, "H": 32, "K": 38.24951165539701, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 240s
{"m": 442, "H": 32, "K": 38.25002088806225, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 443, "H": 32, "K": 38.25052784381389, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 444, "H": 32, "K": 38.251032530951264, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 445, "H": 32, "K": 38.25153497684864, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 446, "H": 32, "K": 38.252035185059015, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 447, "H": 32, "K": 38.252533175942204, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 448, "H": 32, "K": 38.253028957548985, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 449, "H": 32, "K": 38.25352255776077, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 450, "H": 32, "K": 38.2540139788194, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 451, "H": 32, "K": 38.25450323757098, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 452, "H": 32, "K": 38.25499035694465, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 453, "H": 32, "K": 38.25547533395309, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 454, "H": 32, "K": 38.25595820414147, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 455, "H": 32, "K": 38.25643896382652, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 456, "H": 32, "K": 38.256917629890424, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 457, "H": 32, "K": 38.25739422295971, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 458, "H": 32, "K": 38.257868753202885, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 459, "H": 32, "K": 38.25834122778599, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 460, "H": 32, "K": 38.2588116760025, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 241s
{"m": 461, "H": 32, "K": 38.25928008876208, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 462, "H": 32, "K": 38.259746496877966, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 463, "H": 32, "K": 38.26021090353699, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 464, "H": 32, "K": 38.26067332871444, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 465, "H": 32, "K": 38.261133780875994, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 466, "H": 32, "K": 38.26159227222345, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 467, "H": 32, "K": 38.26204881484465, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 468, "H": 32, "K": 38.262503423985024, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 469, "H": 32, "K": 38.26295611419344, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 470, "H": 32, "K": 38.263406889799306, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 471, "H": 32, "K": 38.26385576647095, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 472, "H": 32, "K": 38.264302760272315, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 473, "H": 32, "K": 38.26474787998504, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 474, "H": 32, "K": 38.26519112854739, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 242s
{"m": 475, "H": 32, "K": 38.26563253499366, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 476, "H": 32, "K": 38.26607209615989, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 477, "H": 32, "K": 38.266509833035954, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 478, "H": 32, "K": 38.26694574913496, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 479, "H": 32, "K": 38.26737986680575, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 480, "H": 32, "K": 38.26781218295513, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 481, "H": 32, "K": 38.26824272134866, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 482, "H": 32, "K": 38.26867148220094, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 483, "H": 32, "K": 38.26909848928975, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 484, "H": 32, "K": 38.269523738833456, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 485, "H": 32, "K": 38.269947253170976, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 486, "H": 32, "K": 38.270369033222345, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 487, "H": 32, "K": 38.270789100872314, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 488, "H": 32, "K": 38.27120746097581, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 489, "H": 32, "K": 38.27162411965225, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 490, "H": 32, "K": 38.272039090944624, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 491, "H": 32, "K": 38.2724523849355, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 492, "H": 32, "K": 38.27286401855158, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 493, "H": 32, "K": 38.27327398868783, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 494, "H": 32, "K": 38.27368231246753, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 495, "H": 32, "K": 38.27408900276024, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 496, "H": 32, "K": 38.27449406206571, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 243s
{"m": 497, "H": 32, "K": 38.27489750658807, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 498, "H": 32, "K": 38.27529934767584, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 499, "H": 32, "K": 38.27569958125571, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 500, "H": 32, "K": 38.276098234366025, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 501, "H": 32, "K": 38.276495302468206, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 502, "H": 32, "K": 38.27689080717008, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 503, "H": 32, "K": 38.277284743895535, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 504, "H": 32, "K": 38.277677133772, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 505, "H": 32, "K": 38.27806798664861, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 506, "H": 32, "K": 38.278457294607314, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 507, "H": 32, "K": 38.27884508519323, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 508, "H": 32, "K": 38.27923135866869, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 509, "H": 32, "K": 38.279616132225506, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 510, "H": 32, "K": 38.27999940164961, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 511, "H": 32, "K": 38.28038118397825, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 512, "H": 32, "K": 38.28076148603643, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 513, "H": 32, "K": 38.28114031462229, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 514, "H": 32, "K": 38.281517687158974, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 515, "H": 32, "K": 38.28189360415826, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 516, "H": 32, "K": 38.282268066702066, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 517, "H": 32, "K": 38.2826410971477, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 518, "H": 32, "K": 38.28301270172311, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 244s
{"m": 519, "H": 32, "K": 38.283382878522424, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 245s
{"m": 520, "H": 32, "K": 38.283751648257855, "F2": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], "F3": [], "fam": null} 245s


==> anc/logs/quant.txt <==
D=[2, 3]: g0 in [1.683435,1.683696]  r<=0.5808  Csum<=3.64  J0=2  positivity True  u_lo>=1.495
    block gap n>=301: n^3(rho_n-rho_(n-1)) >= 79.78   (needs 2*dg0=5.23e-04 < 1/2)
    H/theta>=0.4594; satellite m>=301: rho_B-rho_sat >= 1.344e-06 - 7.1e-71  -> certified   [0s]
D=[2, 3, 4]: g0 in [1.952709,1.953125]  r<=0.6039  Csum<=7.37  J0=2  positivity True  u_lo>=1.882
    block gap n>=301: n^3(rho_n-rho_(n-1)) >= 177.03   (needs 2*dg0=8.33e-04 < 1/2)
    H/theta>=0.3934; satellite m>=301: rho_B-rho_sat >= 2.554e-06 - 1.4e-65  -> certified   [0s]
D=[3, 4, 5]: g0 in [2.373195,2.374103]  r<=0.7086  Csum<=11.02  J0=3  positivity True  u_lo>=2.578
    block gap n>=301: n^3(rho_n-rho_(n-1)) >= 302.71   (needs 2*dg0=1.81e-03 < 1/2)
    H/theta>=0.3231; satellite m>=301: rho_B-rho_sat >= 3.587e-06 - 1.3e-44  -> certified   [0s]


==> anc/logs/satellite_small_m.txt <==
D=[2, 3]: certified m in [8,300]: 293/293;  min (rho_B - rho_sat)*m^3 = 15.184
D=[2, 3, 4]: certified m in [10,300]: 291/291;  min (rho_B - rho_sat)*m^3 = 39.915
D=[3, 4, 5]: certified m in [12,300]: 289/289;  min (rho_B - rho_sat)*m^3 = 49.714
failures: []  time 9s


==> anc/logs/uniform23.txt <==
{'H': 24, 'Kbound': 28.952829670902016, 'Dmid': 161, 'F2u': [2, 4, 5], 'midfail': [], 'tail_ok': True}
step3: {2: True, 4: True, 5: True}


==> anc/logs/uniform24.txt <==
{'H': 33, 'Kbound': 53.019707022138135, 'Dmid': 216, 'F2u': [2, 3, 5, 6, 7], 'midfail': [], 'tail_ok': True}
step3: {2: True, 3: True, 5: True, 6: True, 7: True}


==> anc/logs/uniform35.txt <==
{'H': 60, 'Kbound': 69.85073163894948, 'Dmid': 279, 'F2u': [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13], 'midfail': [], 'tail_ok': True}
step3: {2: False, 3: True, 4: True, 5: True, 6: True, 7: True, 8: True, 9: True, 10: True, 11: True, 12: True, 13: True}

